An Exact 93-Move Solution to a Nonlocal Crystal-Exchange Puzzle

We determine the minimum number of directional commands needed to solve alevel of Order of the Sinking Star, modeled as a crystal-exchangepuzzle on an 11*11 board. A command swapsthe player with the nearest crystal in the selected row or column, regardlessof distance; only an empty ray permits an ordinary unit walk. Two gates admitthe player to the exit exactly while all sixteen crystals occupy their targetcells. We give an explicit 93-command solution and exclude every shortersolution by an exact, cost-bounded breadth-first search. The search representsa position by its seventeen occupied cells and one active cell. Its admissibleheuristic partitions command costs between a compressed core abstraction andresidual motion, strengthened by a necessary activation detour and a cornervisit condition. The completed computation retained 605,349,215 occupied setsand 1,863,925,136 states. We prove the reductions and pruning conditions,describe the exact storage scheme, and provide source code, execution logs,and a reproduction driver. The result is a computer-assisted proof for thespecified instance, with an explicit implementation trust boundary.

==> anc/README.txt <==
Ancillary material for
An Exact 93-Move Solution to a Nonlocal Crystal-Exchange Puzzle

RESULT

For the precisely specified 11-by-11 board, the optimal route reaches the
exit in 93 commands. Exchanges use the nearest crystal on the selected ray,
at any distance. The two gates are open exactly while all targets are
occupied. They close again if a crystal leaves a target.

The manuscript uses one-based coordinates. Internal code and the board
arrays in crystal_optimality_certificate.json use zero-based coordinates.
The released step-by-step CSV uses one-based coordinates.

QUICK UPPER-BOUND CHECK

Requirements: Python 3.9 or later; no third-party Python packages.
Run from this directory:

    python3 crystal_verify_optimum.py --check-route-only

Expected output:

    VERIFIED_UPPER_BOUND 93

This replays the witness using a separate Python transition model. It does
not exclude shorter solutions. The gates first open at command 90 and the
player reaches the exit at command 93.

FULL OPTIMALITY REPRODUCTION

Additional requirements: clang++ or g++ with C++17 and unsigned __int128;
a POSIX platform with memory mapping. The search is resource intensive.
Choose a work directory with ample writable disk space and memory:

    python3 crystal_verify_optimum.py --work-dir /absolute/path/to/work

The driver compiles four C++ programs, regenerates symmetry tables and
both pattern-distance tables, and starts a fresh strict-bound-93 search.
It rewrites the original temporary paths into the chosen work directory
in copied sources; the released source files remain unchanged.

The default occupied-set capacity is 650000000. A capacity stop, failed
process, or interrupted search does not establish the lower bound.
The original search retained 605349215 occupied sets and 1863925136 states.
Normal exhaustion prints:

    EXHAUSTED_NO_ROUTE_BELOW 93 OCCUPIED_SETS 605349215 REACHED 1863925136

The search executable uses exit code 1 for this normal outcome. The Python
driver checks both the exact exhaustion-message format and that exit code,
then reports:

    VERIFIED_OPTIMAL_LENGTH 93

The driver itself returns normally on verification success. It keeps
generated files, source hashes, search logs, and the result in the work
directory. Its --compile-only option verifies compilation without running
the generators or the search. Do not confuse that check with a proof.

Recorded source hashes and pattern-table hashes are in
crystal_optimality_certificate.json. SHA256SUMS.txt additionally records
the exact bytes of the manuscript and ancillary files in this release.
Its paths are relative to the archive root; the manifest excludes itself.

REPRODUCING TABLE HASHES

The driver renames generated files as follows:

    Published manifest name             File in the work directory
    crystal_player_pdb.map              symmetry.map
    crystal_player_pdb.reps             symmetry.reps
    crystal_player_pdb.stab             symmetry.stab
    crystal_oriented_pdb.dist           core.dist
    crystal_landmark_nw.dist            landmark.dist

The integer-table byte hashes describe the recorded little-endian run.
Different platform byte orders may change raw table hashes.

RECORD OF THE COMPLETED COMPUTATION

The original bound-93 run used complete checkpoints. The first segment
uses crystal_encoded_bfs.cpp; the later segments use the equivalent
crystal_lean_cached_bfs.cpp storage implementation. A capacity stop at
600000000 sets was resumed with capacity 650000000. The three raw logs are
included, together with consolidated layer counts and the exhaustion
footer. Their checkpoint boundaries and counts were checked for continuity.
The reproduction driver instead runs the final implementation from the
initial state, without requiring those old binary checkpoints.

The final nonempty layer is depth 74. This does not impose a depth-74
cutoff: admissible pruning eliminates the remaining prefixes before
depth 92. The sum of all 75 retained frontier sizes is 1863925136.

RESOURCE SCOPE

At the recorded final set count, the main eleven-byte-per-set payload is
6658841365 bytes. The two distance arrays occupy another 1651003648 bytes.
These quantities exclude the hash index, frontiers, auxiliary tables,
checkpoint files, and allocation overhead; they are not peak-RAM estimates.
The original machine had 16 GiB physical memory and incurred memory
pressure. No controlled wall-clock performance benchmark is claimed.

Large generated pattern tables and binary checkpoints are not distributed.
They can be regenerated by the included sources.

EVIDENCE AND LIMITATIONS

The lower bound relies on exact exhaustive search using the supplied
implementation and the admissibility argument in the paper. The JSON
file named "certificate" is a result/provenance manifest, not a proof
object accepted by an independent formal kernel. SHA-256 hashes establish
file identity, not correctness. The Python replay independently checks
the upper bound; it is not a second implementation of the full lower-bound
search. The paper states this trust boundary explicitly.

The code and logs support the paper's single specified instance. They
do not establish optimality for other rules or boards.


==> anc/SHA256SUMS.txt <==
5c0e0aa373739e1ca4edf2dc0b6b86f21024bd0a91bf848f7eec0c5ec3369917  anc/README.txt
6d19c1f229ffb19faf34eb563019d8109e5f00fa897971bedc50a1b3a319c2e3  anc/crystal_best_verified.json
4d4f78a4694017d66dc070d0e1ab0ae6b5f44af64f8f1f932755fe94479ddedc  anc/crystal_best_verified_steps.csv
c81e89236037286b4a7087ce55a8b52f9056ba30ed5a0275dcd36cde8894f8e5  anc/crystal_bound93_segment1.log
36c03d29e59648c3c5cefc6c054071bff53244c88a03e851b4021029b594a32c  anc/crystal_bound93_segment2.log
41ac67e9a129d1a905296838027910f762075ebd749c6c9fb89b9c4ac50de00e  anc/crystal_bound93_segment3.log
1042dd80aa8b9eb796889e6ec7e4b3d8847f35d85e5df73d1507778b3beeca78  anc/crystal_certificate_bound93.txt
a4f107ae052ad3f0172a384d67d6bab25df1fd4cd162b68ed4f6f286066e6e13  anc/crystal_certificate_bound93_layers.txt
930ab78f1097b0ed13445f69dcbfdeb0a7da1f52d483d31443086303ddb33d3a  anc/crystal_encoded_bfs.cpp
52e3e1a388f74c62b72fb75513d7287d8967a75d4d61df5ebfb75eed87ef647e  anc/crystal_landmark_pdb.cpp
234c09aecfd5818559a75534e2b0fbc035b4f08fd961201e27f32800990ef2c0  anc/crystal_lean_cached_bfs.cpp
1451e0dcc408a3e9ee3b8eb79afb0a34f658609aeaf61cf772182d2d62552d48  anc/crystal_mapped.hpp
f7cdc5bdf234d340f884e51b5ff9bee0290b7effd213e697e896ee2b1d7874a1  anc/crystal_occupancy_codec.hpp
5637d1c9c5014e1298d68df4f0540c96821765a719c79f72d71e7bb2075f9768  anc/crystal_optimality_certificate.json
a5bc271e976f81158e2ccd9dbf6e97f3c673caf05ca7066a431ae78045fd4f78  anc/crystal_oriented_pdb.cpp
25f258ccab9136328c3d55647367711574cae9446ce2eb0ab258f63dc2670122  anc/crystal_outer_access.hpp
bc804dfddf491b38d5c10e6eef9f5e421777503642e61b7b061309a234d38791  anc/crystal_rules.py
3fe75577e9caba20d58bba02ad2bf7ee69906fdad9679c55c26efcffc481df3a  anc/crystal_symmetry.cpp
a10089accd41700bf30e7f559e05cf23da38360d6cbb91f3785d2bd2c346eb83  anc/crystal_verify_optimum.py
a885a7deadad2993814234eb43fe49d33fe59d10b4e660b1001c11c2a8b552c2  crystal_exchange.tex


==> anc/crystal_best_verified.json <==
{
  "length": 93,
  "path": "URULULLURRRDLLLULLRDLURLURRUDLLLLULURURRURUULDRDDDRRDLDRDRRRURUULDDDDRURULLDLDRDDLLURRRDDRDDD",
  "verified": true,
  "conditional_valid": true,
  "optimality_proved": true,
  "proof": "crystal_optimality_certificate.json"
}


==> anc/crystal_best_verified_steps.csv <==
step,direction,row,column,action,gates_open,misplaced_crystals
1,U,9,10,walk,False,1
2,R,9,11,walk,False,1
3,U,8,11,walk,False,1
4,L,8,8,swap,False,2
5,U,7,8,swap,False,2
6,L,7,4,swap,False,2
7,L,7,3,walk,False,2
8,U,6,3,walk,False,2
9,R,6,4,swap,False,3
10,R,6,8,swap,False,3
11,R,6,9,walk,False,3
12,D,7,9,walk,False,3
13,L,7,8,swap,False,4
14,L,7,7,walk,False,4
15,L,7,6,walk,False,4
16,U,4,6,swap,False,5
17,L,4,5,swap,False,5
18,L,4,4,walk,False,5
19,R,4,6,swap,False,5
20,D,7,6,swap,False,4
21,L,7,5,walk,False,4
22,U,6,5,walk,False,4
23,R,6,6,walk,False,4
24,L,6,4,swap,False,5
25,U,5,4,swap,False,5
26,R,5,8,swap,False,5
27,R,5,9,walk,False,5
28,U,4,9,walk,False,5
29,D,7,9,swap,False,5
30,L,7,8,walk,False,5
31,L,7,7,walk,False,5
32,L,7,6,walk,False,5
33,L,7,5,walk,False,5
34,U,6,5,walk,False,5
35,L,6,4,swap,False,6
36,U,5,4,swap,False,6
37,R,5,5,walk,False,6
38,U,4,5,walk,False,6
39,R,4,6,swap,False,6
40,R,4,7,swap,False,6
41,U,3,7,walk,False,6
42,R,3,8,walk,False,6
43,U,2,8,walk,False,6
44,U,1,8,walk,False,6
45,L,1,1,swap,False,6
46,D,2,1,walk,False,6
47,R,2,2,walk,False,6
48,D,3,2,walk,False,6
49,D,4,2,walk,False,6
50,D,5,2,walk,False,6
51,R,5,3,walk,False,6
52,R,5,4,walk,False,6
53,D,6,4,swap,False,6
54,L,6,3,swap,False,5
55,D,7,3,walk,False,5
56,R,7,4,walk,False,5
57,D,8,4,swap,False,5
58,R,8,5,swap,False,5
59,R,8,6,swap,False,5
60,R,8,7,swap,False,5
61,U,7,7,walk,False,5
62,R,7,8,walk,False,5
63,U,4,8,swap,False,5
64,U,1,8,swap,False,4
65,L,1,7,walk,False,4
66,D,2,7,walk,False,4
67,D,3,7,walk,False,4
68,D,4,7,walk,False,4
69,D,5,7,walk,False,4
70,R,5,8,walk,False,4
71,U,4,8,swap,False,4
72,R,4,9,swap,False,3
73,U,3,9,walk,False,3
74,L,3,8,walk,False,3
75,L,3,7,walk,False,3
76,D,4,7,walk,False,3
77,L,4,6,swap,False,3
78,D,6,6,swap,False,2
79,R,6,7,walk,False,2
80,D,7,7,walk,False,2
81,D,8,7,walk,False,2
82,L,8,6,swap,False,2
83,L,8,5,swap,False,2
84,U,6,5,swap,False,1
85,R,6,6,walk,False,1
86,R,6,7,walk,False,1
87,R,6,8,walk,False,1
88,D,7,8,swap,False,1
89,D,8,8,swap,False,1
90,R,8,11,swap,True,0
91,D,9,11,walk,True,0
92,D,10,11,walk,True,0
93,D,11,11,walk,True,0


==> anc/crystal_bound93_segment1.log <==
INIT h 75 bound 93 cap 600000000
DEPTH 0 frontier 1 occupied_sets 1 reached 1
DEPTH 1 frontier 1 occupied_sets 2 reached 2
DEPTH 2 frontier 3 occupied_sets 5 reached 5
DEPTH 3 frontier 4 occupied_sets 8 reached 9
DEPTH 4 frontier 9 occupied_sets 12 reached 18
DEPTH 5 frontier 25 occupied_sets 22 reached 43
DEPTH 6 frontier 72 occupied_sets 54 reached 115
DEPTH 7 frontier 199 occupied_sets 156 reached 314
DEPTH 8 frontier 537 occupied_sets 441 reached 851
DEPTH 9 frontier 1451 occupied_sets 1162 reached 2302
DEPTH 10 frontier 3838 occupied_sets 2952 reached 6140
DEPTH 11 frontier 10090 occupied_sets 7571 reached 16230
DEPTH 12 frontier 26462 occupied_sets 19419 reached 42692
DEPTH 13 frontier 69136 occupied_sets 49472 reached 111828
DEPTH 14 frontier 179116 occupied_sets 124803 reached 290944
DEPTH 15 frontier 458580 occupied_sets 311919 reached 749524
DEPTH 16 frontier 1151439 occupied_sets 767338 reached 1900963
DEPTH 17 frontier 2795161 occupied_sets 1834010 reached 4696124
DEPTH 18 frontier 6397921 occupied_sets 4179559 reached 11094045
DEPTH 19 frontier 13447927 occupied_sets 8907581 reached 24541972
DEPTH 20 frontier 25587865 occupied_sets 17562171 reached 50129837
DEPTH 21 frontier 43953191 occupied_sets 31959151 reached 94083028
CHECKPOINT_SAVED /private/tmp/crystal_encoded93_checkpoint.bin depth 22 position 0 sets 53818054 reached 162431787
CHECKPOINT_RESUMED /private/tmp/crystal_encoded93_checkpoint.bin depth 22 position 0 sets 53818054 reached 162431787
DEPTH 22 frontier 68348759 occupied_sets 53818054 reached 162431787
DEPTH 23 frontier 96719345 occupied_sets 84267572 reached 259151132
CHECKPOINT_SAVED /private/tmp/crystal_encoded93_checkpoint.bin depth 24 position 0 sets 123599224 reached 384758003
DEPTH 24 frontier 125606871 occupied_sets 123599224 reached 384758003
CHECKPOINT_SAVED /private/tmp/crystal_encoded93_checkpoint.bin depth 25 position 0 sets 171184478 reached 535893577
HASH_REBUILT slots 268435456 occupied_sets 171184478
CHECKPOINT_RESUMED /private/tmp/crystal_encoded93_checkpoint.bin depth 25 position 0 sets 171184478 reached 535893577
DEPTH 25 frontier 151135574 occupied_sets 171184478 reached 535893577
HASH_REBUILT slots 536870912 occupied_sets 201326592
DEPTH 26 frontier 169897729 occupied_sets 225256039 reached 705791306
DEPTH 27 frontier 179737970 occupied_sets 283015294 reached 885529276
CHECKPOINT_SAVED /private/tmp/crystal_encoded93_checkpoint.bin depth 28 position 0 sets 340854730 reached 1064906201
DEPTH 28 frontier 179376925 occupied_sets 340854730 reached 1064906201
DEPTH 29 frontier 168902414 occupied_sets 395048424 reached 1233808615
HASH_REBUILT slots 800000017 occupied_sets 402653184
CHECKPOINT_SAVED /private/tmp/crystal_encoded93_checkpoint.bin depth 30 position 0 sets 442892597 reached 1384212479


==> anc/crystal_bound93_segment2.log <==
REHASH 0 / 442892597
REHASH 33554432 / 442892597
REHASH 67108864 / 442892597
REHASH 100663296 / 442892597
REHASH 134217728 / 442892597
REHASH 167772160 / 442892597
REHASH 201326592 / 442892597
REHASH 234881024 / 442892597
REHASH 268435456 / 442892597
REHASH 301989888 / 442892597
REHASH 335544320 / 442892597
REHASH 369098752 / 442892597
REHASH 402653184 / 442892597
REHASH 436207616 / 442892597
HASH_REBUILT slots 800000017 occupied_sets 442892597
CHECKPOINT_RESUMED /private/tmp/crystal_encoded93_checkpoint.bin depth 30 position 0 sets 442892597 reached 1384212479
DEPTH 30 frontier 150403864 occupied_sets 442892597 reached 1384212479
PROGRESS depth 30 position 1 / 150403864 sets 442892597 reached 1384212479
PROGRESS depth 30 position 4194305 / 150403864 sets 444011272 reached 1387560567
PROGRESS depth 30 position 8388609 / 150403864 sets 445126197 reached 1391005895
PROGRESS depth 30 position 12582913 / 150403864 sets 446197453 reached 1394429029
PROGRESS depth 30 position 16777217 / 150403864 sets 447334512 reached 1397997640
PROGRESS depth 30 position 20971521 / 150403864 sets 448324413 reached 1401419218
PROGRESS depth 30 position 25165825 / 150403864 sets 449345837 reached 1404691630
PROGRESS depth 30 position 29360129 / 150403864 sets 450406703 reached 1408104623
PROGRESS depth 30 position 33554433 / 150403864 sets 451461091 reached 1411714024
PROGRESS depth 30 position 37748737 / 150403864 sets 452548519 reached 1415233673
PROGRESS depth 30 position 41943041 / 150403864 sets 453607492 reached 1418763073
PROGRESS depth 30 position 46137345 / 150403864 sets 454653853 reached 1422281074
PROGRESS depth 30 position 50331649 / 150403864 sets 455686397 reached 1425708150
PROGRESS depth 30 position 54525953 / 150403864 sets 456938132 reached 1429435506
PROGRESS depth 30 position 58720257 / 150403864 sets 458234843 reached 1433157658
PROGRESS depth 30 position 62914561 / 150403864 sets 459360285 reached 1436624258
PROGRESS depth 30 position 67108865 / 150403864 sets 460367642 reached 1439747874
PROGRESS depth 30 position 71303169 / 150403864 sets 461390912 reached 1443080143
PROGRESS depth 30 position 75497473 / 150403864 sets 462401463 reached 1446420518
PROGRESS depth 30 position 79691777 / 150403864 sets 463558309 reached 1449918991
PROGRESS depth 30 position 83886081 / 150403864 sets 464774287 reached 1453666821
PROGRESS depth 30 position 88080385 / 150403864 sets 465991353 reached 1457366313
PROGRESS depth 30 position 92274689 / 150403864 sets 467031715 reached 1461012818
PROGRESS depth 30 position 96468993 / 150403864 sets 468074402 reached 1464584595
PROGRESS depth 30 position 100663297 / 150403864 sets 469299078 reached 1468448234
PROGRESS depth 30 position 104857601 / 150403864 sets 470628801 reached 1472397630
PROGRESS depth 30 position 109051905 / 150403864 sets 471697614 reached 1475834754
PROGRESS depth 30 position 113246209 / 150403864 sets 472713844 reached 1479219808
PROGRESS depth 30 position 117440513 / 150403864 sets 473748657 reached 1482750174
PROGRESS depth 30 position 121634817 / 150403864 sets 474899987 reached 1486438125
PROGRESS depth 30 position 125829121 / 150403864 sets 476191063 reached 1490398280
PROGRESS depth 30 position 130023425 / 150403864 sets 477349538 reached 1493935693
PROGRESS depth 30 position 134217729 / 150403864 sets 478439898 reached 1497283258
PROGRESS depth 30 position 138412033 / 150403864 sets 479660169 reached 1500829675
PROGRESS depth 30 position 142606337 / 150403864 sets 480763881 reached 1504187812
PROGRESS depth 30 position 146800641 / 150403864 sets 481903655 reached 1507670766
DEPTH 31 frontier 126609198 occupied_sets 482983085 reached 1510821677
PROGRESS depth 31 position 1 / 126609198 sets 482983085 reached 1510821677
PROGRESS depth 31 position 4194305 / 126609198 sets 484043631 reached 1514002555
PROGRESS depth 31 position 8388609 / 126609198 sets 485100859 reached 1517225929
PROGRESS depth 31 position 12582913 / 126609198 sets 486133987 reached 1520494660
PROGRESS depth 31 position 16777217 / 126609198 sets 487075338 reached 1523727531
PROGRESS depth 31 position 20971521 / 126609198 sets 488052355 reached 1526813975
PROGRESS depth 31 position 25165825 / 126609198 sets 489017323 reached 1529976841
PROGRESS depth 31 position 29360129 / 126609198 sets 490042910 reached 1533381958
PROGRESS depth 31 position 33554433 / 126609198 sets 491099176 reached 1536757713
PROGRESS depth 31 position 37748737 / 126609198 sets 492051112 reached 1539994338
PROGRESS depth 31 position 41943041 / 126609198 sets 493065191 reached 1543214239
PROGRESS depth 31 position 46137345 / 126609198 sets 494228372 reached 1546697807
PROGRESS depth 31 position 50331649 / 126609198 sets 495410052 reached 1550202887
PROGRESS depth 31 position 54525953 / 126609198 sets 496357707 reached 1553147227
PROGRESS depth 31 position 58720257 / 126609198 sets 497357257 reached 1556276027
PROGRESS depth 31 position 62914561 / 126609198 sets 498296294 reached 1559326622
PROGRESS depth 31 position 67108865 / 126609198 sets 499407557 reached 1562716145
PROGRESS depth 31 position 71303169 / 126609198 sets 500606790 reached 1566260772
PROGRESS depth 31 position 75497473 / 126609198 sets 501575104 reached 1569597433
PROGRESS depth 31 position 79691777 / 126609198 sets 502627138 reached 1573080064
PROGRESS depth 31 position 83886081 / 126609198 sets 503718135 reached 1576631250
PROGRESS depth 31 position 88080385 / 126609198 sets 504948926 reached 1580353183
PROGRESS depth 31 position 92274689 / 126609198 sets 505933990 reached 1583513491
PROGRESS depth 31 position 96468993 / 126609198 sets 506940605 reached 1586836549
PROGRESS depth 31 position 100663297 / 126609198 sets 507903921 reached 1590070465
PROGRESS depth 31 position 104857601 / 126609198 sets 509066880 reached 1593768958
PROGRESS depth 31 position 109051905 / 126609198 sets 510215371 reached 1597286535
PROGRESS depth 31 position 113246209 / 126609198 sets 511244305 reached 1600416753
PROGRESS depth 31 position 117440513 / 126609198 sets 512392132 reached 1603772702
PROGRESS depth 31 position 121634817 / 126609198 sets 513409415 reached 1606872148
PROGRESS depth 31 position 125829121 / 126609198 sets 514574100 reached 1610303417
CHECKPOINT_SAVED /private/tmp/crystal_lean93_checkpoint.bin depth 32 position 0 sets 514774994 reached 1610931971
DEPTH 32 frontier 100110294 occupied_sets 514774994 reached 1610931971
PROGRESS depth 32 position 1 / 100110294 sets 514774994 reached 1610931971
PROGRESS depth 32 position 4194305 / 100110294 sets 515777493 reached 1613921870
PROGRESS depth 32 position 8388609 / 100110294 sets 516740622 reached 1616912939
PROGRESS depth 32 position 12582913 / 100110294 sets 517689206 reached 1619983356
PROGRESS depth 32 position 16777217 / 100110294 sets 518649488 reached 1622935132
PROGRESS depth 32 position 20971521 / 100110294 sets 519568028 reached 1625974674
PROGRESS depth 32 position 25165825 / 100110294 sets 520565830 reached 1629110601
PROGRESS depth 32 position 29360129 / 100110294 sets 521491052 reached 1632134921
PROGRESS depth 32 position 33554433 / 100110294 sets 522506991 reached 1635238457
PROGRESS depth 32 position 37748737 / 100110294 sets 523618287 reached 1638542360
PROGRESS depth 32 position 41943041 / 100110294 sets 524555948 reached 1641415213
PROGRESS depth 32 position 46137345 / 100110294 sets 525522262 reached 1644355330
PROGRESS depth 32 position 50331649 / 100110294 sets 526456896 reached 1647243508
PROGRESS depth 32 position 54525953 / 100110294 sets 527563908 reached 1650587367
PROGRESS depth 32 position 58720257 / 100110294 sets 528548333 reached 1653751813
PROGRESS depth 32 position 62914561 / 100110294 sets 529515036 reached 1656952399
PROGRESS depth 32 position 67108865 / 100110294 sets 530606621 reached 1660358958
PROGRESS depth 32 position 71303169 / 100110294 sets 531660827 reached 1663645006
PROGRESS depth 32 position 75497473 / 100110294 sets 532614221 reached 1666685265
PROGRESS depth 32 position 79691777 / 100110294 sets 533548893 reached 1669711851
PROGRESS depth 32 position 83886081 / 100110294 sets 534650689 reached 1673184485
PROGRESS depth 32 position 88080385 / 100110294 sets 535665260 reached 1676288941
PROGRESS depth 32 position 92274689 / 100110294 sets 536731209 reached 1679392599
PROGRESS depth 32 position 96468993 / 100110294 sets 537689126 reached 1682309955
DEPTH 33 frontier 74162219 occupied_sets 538627132 reached 1685094190
PROGRESS depth 33 position 1 / 74162219 sets 538627132 reached 1685094190
PROGRESS depth 33 position 4194305 / 74162219 sets 539586958 reached 1687893722
PROGRESS depth 33 position 8388609 / 74162219 sets 540498829 reached 1690759199
PROGRESS depth 33 position 12582913 / 74162219 sets 541496045 reached 1693693471
PROGRESS depth 33 position 16777217 / 74162219 sets 542397823 reached 1696565421
PROGRESS depth 33 position 20971521 / 74162219 sets 543372399 reached 1699546798
PROGRESS depth 33 position 25165825 / 74162219 sets 544385082 reached 1702553658
PROGRESS depth 33 position 29360129 / 74162219 sets 545421142 reached 1705593851
PROGRESS depth 33 position 33554433 / 74162219 sets 546348251 reached 1708341313
PROGRESS depth 33 position 37748737 / 74162219 sets 547334093 reached 1711251193
PROGRESS depth 33 position 41943041 / 74162219 sets 548402883 reached 1714366081
PROGRESS depth 33 position 46137345 / 74162219 sets 549324451 reached 1717381521
PROGRESS depth 33 position 50331649 / 74162219 sets 550401580 reached 1720649848
PROGRESS depth 33 position 54525953 / 74162219 sets 551355603 reached 1723566348
PROGRESS depth 33 position 58720257 / 74162219 sets 552259632 reached 1726421103
PROGRESS depth 33 position 62914561 / 74162219 sets 553334804 reached 1729684328
PROGRESS depth 33 position 67108865 / 74162219 sets 554320848 reached 1732599870
PROGRESS depth 33 position 71303169 / 74162219 sets 555251314 reached 1735352929
DEPTH 34 frontier 52312437 occupied_sets 555959224 reached 1737406627
PROGRESS depth 34 position 1 / 52312437 sets 555959224 reached 1737406627
PROGRESS depth 34 position 4194305 / 52312437 sets 556940949 reached 1740142055
PROGRESS depth 34 position 8388609 / 52312437 sets 557960067 reached 1743018907
PROGRESS depth 34 position 12582913 / 52312437 sets 558947885 reached 1745911410
PROGRESS depth 34 position 16777217 / 52312437 sets 559985294 reached 1748849073
PROGRESS depth 34 position 20971521 / 52312437 sets 561045329 reached 1751760326
PROGRESS depth 34 position 25165825 / 52312437 sets 562086730 reached 1754574053
PROGRESS depth 34 position 29360129 / 52312437 sets 563191965 reached 1757644426
PROGRESS depth 34 position 33554433 / 52312437 sets 564184720 reached 1760674429
PROGRESS depth 34 position 37748737 / 52312437 sets 565212181 reached 1763682696
PROGRESS depth 34 position 41943041 / 52312437 sets 566189067 reached 1766566574
PROGRESS depth 34 position 46137345 / 52312437 sets 567253860 reached 1769634413
PROGRESS depth 34 position 50331649 / 52312437 sets 568195113 reached 1772259028
DEPTH 35 frontier 36212134 occupied_sets 568693823 reached 1773618761
PROGRESS depth 35 position 1 / 36212134 sets 568693823 reached 1773618762
PROGRESS depth 35 position 4194305 / 36212134 sets 569800192 reached 1776423556
PROGRESS depth 35 position 8388609 / 36212134 sets 570905079 reached 1779324289
PROGRESS depth 35 position 12582913 / 36212134 sets 572078928 reached 1782338131
PROGRESS depth 35 position 16777217 / 36212134 sets 573228912 reached 1785200713
PROGRESS depth 35 position 20971521 / 36212134 sets 574403313 reached 1788285274
PROGRESS depth 35 position 25165825 / 36212134 sets 575498161 reached 1791336314
PROGRESS depth 35 position 29360129 / 36212134 sets 576567298 reached 1794239264
PROGRESS depth 35 position 33554433 / 36212134 sets 577672312 reached 1797144992
DEPTH 36 frontier 25231370 occupied_sets 578353181 reached 1798850131
PROGRESS depth 36 position 1 / 25231370 sets 578353182 reached 1798850132
PROGRESS depth 36 position 4194305 / 25231370 sets 579600861 reached 1801788063
PROGRESS depth 36 position 8388609 / 25231370 sets 580836766 reached 1804867857
PROGRESS depth 36 position 12582913 / 25231370 sets 582114216 reached 1807938763
PROGRESS depth 36 position 16777217 / 25231370 sets 583319704 reached 1811047029
PROGRESS depth 36 position 20971521 / 25231370 sets 584507871 reached 1814071413
PROGRESS depth 36 position 25165825 / 25231370 sets 585727789 reached 1816954666
DEPTH 37 frontier 18149923 occupied_sets 585748364 reached 1817000054
PROGRESS depth 37 position 1 / 18149923 sets 585748364 reached 1817000055
PROGRESS depth 37 position 4194305 / 18149923 sets 587052849 reached 1820089492
PROGRESS depth 37 position 8388609 / 18149923 sets 588359020 reached 1823261154
PROGRESS depth 37 position 12582913 / 18149923 sets 589625630 reached 1826461649
PROGRESS depth 37 position 16777217 / 18149923 sets 590886642 reached 1829565634
DEPTH 38 frontier 13546539 occupied_sets 591335271 reached 1830546593
PROGRESS depth 38 position 1 / 13546539 sets 591335271 reached 1830546593
PROGRESS depth 38 position 4194305 / 13546539 sets 592602706 reached 1833646298
PROGRESS depth 38 position 8388609 / 13546539 sets 593856370 reached 1836732480
PROGRESS depth 38 position 12582913 / 13546539 sets 595107633 reached 1839873943
DEPTH 39 frontier 10033002 occupied_sets 595429419 reached 1840579595
PROGRESS depth 39 position 1 / 10033002 sets 595429419 reached 1840579595
PROGRESS depth 39 position 4194305 / 10033002 sets 596610933 reached 1843444060
PROGRESS depth 39 position 8388609 / 10033002 sets 597783193 reached 1846370281
DEPTH 40 frontier 6943205 occupied_sets 598279658 reached 1847522800
PROGRESS depth 40 position 1 / 6943205 sets 598279659 reached 1847522801
PROGRESS depth 40 position 4194305 / 6943205 sets 599437425 reached 1850239197
LIMIT 600000000 depth 40
CHECKPOINT_SAVED /private/tmp/crystal_lean93_checkpoint.bin depth 40 position 6255303 sets 600000000 reached 1851594797


==> anc/crystal_bound93_segment3.log <==
REHASH 0 / 600000000
REHASH 33554432 / 600000000
REHASH 67108864 / 600000000
REHASH 100663296 / 600000000
REHASH 134217728 / 600000000
REHASH 167772160 / 600000000
REHASH 201326592 / 600000000
REHASH 234881024 / 600000000
REHASH 268435456 / 600000000
REHASH 301989888 / 600000000
REHASH 335544320 / 600000000
REHASH 369098752 / 600000000
REHASH 402653184 / 600000000
REHASH 436207616 / 600000000
REHASH 469762048 / 600000000
REHASH 503316480 / 600000000
REHASH 536870912 / 600000000
REHASH 570425344 / 600000000
HASH_REBUILT slots 866666684 occupied_sets 600000000
CHECKPOINT_RESUMED /private/tmp/crystal_lean93_checkpoint.bin depth 40 position 6255303 sets 600000000 reached 1851594797
DEPTH 40 frontier 6943205 occupied_sets 600000000 reached 1851594797
DEPTH 41 frontier 4499416 occupied_sets 600200566 reached 1852022216
PROGRESS depth 41 position 1 / 4499416 sets 600200567 reached 1852022217
PROGRESS depth 41 position 4194305 / 4499416 sets 601464495 reached 1854870920
DEPTH 42 frontier 3032045 occupied_sets 601556115 reached 1855054261
PROGRESS depth 42 position 1 / 3032045 sets 601556115 reached 1855054262
DEPTH 43 frontier 2308143 occupied_sets 602589058 reached 1857362404
PROGRESS depth 43 position 1 / 2308143 sets 602589058 reached 1857362405
DEPTH 44 frontier 1854551 occupied_sets 603372675 reached 1859216955
PROGRESS depth 44 position 1 / 1854551 sets 603372675 reached 1859216955
DEPTH 45 frontier 1419599 occupied_sets 603933519 reached 1860636554
PROGRESS depth 45 position 1 / 1419599 sets 603933519 reached 1860636554
DEPTH 46 frontier 1003283 occupied_sets 604318563 reached 1861639837
PROGRESS depth 46 position 1 / 1003283 sets 604318563 reached 1861639837
DEPTH 47 frontier 686265 occupied_sets 604587983 reached 1862326102
PROGRESS depth 47 position 1 / 686265 sets 604587983 reached 1862326102
DEPTH 48 frontier 477937 occupied_sets 604789619 reached 1862804039
PROGRESS depth 48 position 1 / 477937 sets 604789619 reached 1862804039
DEPTH 49 frontier 341299 occupied_sets 604950445 reached 1863145338
PROGRESS depth 49 position 1 / 341299 sets 604950445 reached 1863145338
DEPTH 50 frontier 246833 occupied_sets 605079068 reached 1863392171
PROGRESS depth 50 position 1 / 246833 sets 605079069 reached 1863392172
DEPTH 51 frontier 178143 occupied_sets 605175260 reached 1863570314
PROGRESS depth 51 position 1 / 178143 sets 605175261 reached 1863570315
DEPTH 52 frontier 124211 occupied_sets 605238412 reached 1863694525
PROGRESS depth 52 position 1 / 124211 sets 605238412 reached 1863694525
DEPTH 53 frontier 81725 occupied_sets 605275472 reached 1863776250
PROGRESS depth 53 position 1 / 81725 sets 605275473 reached 1863776251
DEPTH 54 frontier 50776 occupied_sets 605297631 reached 1863827026
PROGRESS depth 54 position 1 / 50776 sets 605297631 reached 1863827027
DEPTH 55 frontier 31125 occupied_sets 605312900 reached 1863858151
PROGRESS depth 55 position 1 / 31125 sets 605312900 reached 1863858151
DEPTH 56 frontier 20917 occupied_sets 605324571 reached 1863879068
PROGRESS depth 56 position 1 / 20917 sets 605324571 reached 1863879068
DEPTH 57 frontier 16103 occupied_sets 605333559 reached 1863895171
PROGRESS depth 57 position 1 / 16103 sets 605333559 reached 1863895171
DEPTH 58 frontier 12257 occupied_sets 605340006 reached 1863907428
PROGRESS depth 58 position 1 / 12257 sets 605340006 reached 1863907429
DEPTH 59 frontier 8116 occupied_sets 605344184 reached 1863915544
PROGRESS depth 59 position 1 / 8116 sets 605344184 reached 1863915544
DEPTH 60 frontier 4622 occupied_sets 605346674 reached 1863920166
PROGRESS depth 60 position 1 / 4622 sets 605346674 reached 1863920166
DEPTH 61 frontier 2442 occupied_sets 605347979 reached 1863922608
PROGRESS depth 61 position 1 / 2442 sets 605347980 reached 1863922609
DEPTH 62 frontier 1256 occupied_sets 605348622 reached 1863923864
PROGRESS depth 62 position 1 / 1256 sets 605348622 reached 1863923864
DEPTH 63 frontier 677 occupied_sets 605348936 reached 1863924541
PROGRESS depth 63 position 1 / 677 sets 605348936 reached 1863924541
DEPTH 64 frontier 332 occupied_sets 605349071 reached 1863924873
PROGRESS depth 64 position 1 / 332 sets 605349072 reached 1863924874
DEPTH 65 frontier 115 occupied_sets 605349130 reached 1863924988
PROGRESS depth 65 position 1 / 115 sets 605349131 reached 1863924989
DEPTH 66 frontier 40 occupied_sets 605349155 reached 1863925028
PROGRESS depth 66 position 1 / 40 sets 605349156 reached 1863925029
DEPTH 67 frontier 20 occupied_sets 605349173 reached 1863925048
PROGRESS depth 67 position 1 / 20 sets 605349174 reached 1863925049
DEPTH 68 frontier 16 occupied_sets 605349187 reached 1863925064
PROGRESS depth 68 position 1 / 16 sets 605349188 reached 1863925065
DEPTH 69 frontier 14 occupied_sets 605349199 reached 1863925078
PROGRESS depth 69 position 1 / 14 sets 605349200 reached 1863925079
DEPTH 70 frontier 16 occupied_sets 605349209 reached 1863925094
PROGRESS depth 70 position 1 / 16 sets 605349209 reached 1863925095
DEPTH 71 frontier 22 occupied_sets 605349213 reached 1863925116
PROGRESS depth 71 position 1 / 22 sets 605349213 reached 1863925116
DEPTH 72 frontier 15 occupied_sets 605349213 reached 1863925131
PROGRESS depth 72 position 1 / 15 sets 605349213 reached 1863925131
DEPTH 73 frontier 4 occupied_sets 605349214 reached 1863925135
PROGRESS depth 73 position 1 / 4 sets 605349215 reached 1863925136
DEPTH 74 frontier 1 occupied_sets 605349215 reached 1863925136
PROGRESS depth 74 position 1 / 1 sets 605349215 reached 1863925136


==> anc/crystal_certificate_bound93.txt <==
EXHAUSTED_NO_ROUTE_BELOW 93 OCCUPIED_SETS 605349215 REACHED 1863925136


==> anc/crystal_certificate_bound93_layers.txt <==
DEPTH 0 frontier 1 occupied_sets 1 reached 1
DEPTH 1 frontier 1 occupied_sets 2 reached 2
DEPTH 2 frontier 3 occupied_sets 5 reached 5
DEPTH 3 frontier 4 occupied_sets 8 reached 9
DEPTH 4 frontier 9 occupied_sets 12 reached 18
DEPTH 5 frontier 25 occupied_sets 22 reached 43
DEPTH 6 frontier 72 occupied_sets 54 reached 115
DEPTH 7 frontier 199 occupied_sets 156 reached 314
DEPTH 8 frontier 537 occupied_sets 441 reached 851
DEPTH 9 frontier 1451 occupied_sets 1162 reached 2302
DEPTH 10 frontier 3838 occupied_sets 2952 reached 6140
DEPTH 11 frontier 10090 occupied_sets 7571 reached 16230
DEPTH 12 frontier 26462 occupied_sets 19419 reached 42692
DEPTH 13 frontier 69136 occupied_sets 49472 reached 111828
DEPTH 14 frontier 179116 occupied_sets 124803 reached 290944
DEPTH 15 frontier 458580 occupied_sets 311919 reached 749524
DEPTH 16 frontier 1151439 occupied_sets 767338 reached 1900963
DEPTH 17 frontier 2795161 occupied_sets 1834010 reached 4696124
DEPTH 18 frontier 6397921 occupied_sets 4179559 reached 11094045
DEPTH 19 frontier 13447927 occupied_sets 8907581 reached 24541972
DEPTH 20 frontier 25587865 occupied_sets 17562171 reached 50129837
DEPTH 21 frontier 43953191 occupied_sets 31959151 reached 94083028
DEPTH 22 frontier 68348759 occupied_sets 53818054 reached 162431787
DEPTH 23 frontier 96719345 occupied_sets 84267572 reached 259151132
DEPTH 24 frontier 125606871 occupied_sets 123599224 reached 384758003
DEPTH 25 frontier 151135574 occupied_sets 171184478 reached 535893577
DEPTH 26 frontier 169897729 occupied_sets 225256039 reached 705791306
DEPTH 27 frontier 179737970 occupied_sets 283015294 reached 885529276
DEPTH 28 frontier 179376925 occupied_sets 340854730 reached 1064906201
DEPTH 29 frontier 168902414 occupied_sets 395048424 reached 1233808615
DEPTH 30 frontier 150403864 occupied_sets 442892597 reached 1384212479
DEPTH 31 frontier 126609198 occupied_sets 482983085 reached 1510821677
DEPTH 32 frontier 100110294 occupied_sets 514774994 reached 1610931971
DEPTH 33 frontier 74162219 occupied_sets 538627132 reached 1685094190
DEPTH 34 frontier 52312437 occupied_sets 555959224 reached 1737406627
DEPTH 35 frontier 36212134 occupied_sets 568693823 reached 1773618761
DEPTH 36 frontier 25231370 occupied_sets 578353181 reached 1798850131
DEPTH 37 frontier 18149923 occupied_sets 585748364 reached 1817000054
DEPTH 38 frontier 13546539 occupied_sets 591335271 reached 1830546593
DEPTH 39 frontier 10033002 occupied_sets 595429419 reached 1840579595
DEPTH 40 frontier 6943205 occupied_sets 598279658 reached 1847522800
DEPTH 41 frontier 4499416 occupied_sets 600200566 reached 1852022216
DEPTH 42 frontier 3032045 occupied_sets 601556115 reached 1855054261
DEPTH 43 frontier 2308143 occupied_sets 602589058 reached 1857362404
DEPTH 44 frontier 1854551 occupied_sets 603372675 reached 1859216955
DEPTH 45 frontier 1419599 occupied_sets 603933519 reached 1860636554
DEPTH 46 frontier 1003283 occupied_sets 604318563 reached 1861639837
DEPTH 47 frontier 686265 occupied_sets 604587983 reached 1862326102
DEPTH 48 frontier 477937 occupied_sets 604789619 reached 1862804039
DEPTH 49 frontier 341299 occupied_sets 604950445 reached 1863145338
DEPTH 50 frontier 246833 occupied_sets 605079068 reached 1863392171
DEPTH 51 frontier 178143 occupied_sets 605175260 reached 1863570314
DEPTH 52 frontier 124211 occupied_sets 605238412 reached 1863694525
DEPTH 53 frontier 81725 occupied_sets 605275472 reached 1863776250
DEPTH 54 frontier 50776 occupied_sets 605297631 reached 1863827026
DEPTH 55 frontier 31125 occupied_sets 605312900 reached 1863858151
DEPTH 56 frontier 20917 occupied_sets 605324571 reached 1863879068
DEPTH 57 frontier 16103 occupied_sets 605333559 reached 1863895171
DEPTH 58 frontier 12257 occupied_sets 605340006 reached 1863907428
DEPTH 59 frontier 8116 occupied_sets 605344184 reached 1863915544
DEPTH 60 frontier 4622 occupied_sets 605346674 reached 1863920166
DEPTH 61 frontier 2442 occupied_sets 605347979 reached 1863922608
DEPTH 62 frontier 1256 occupied_sets 605348622 reached 1863923864
DEPTH 63 frontier 677 occupied_sets 605348936 reached 1863924541
DEPTH 64 frontier 332 occupied_sets 605349071 reached 1863924873
DEPTH 65 frontier 115 occupied_sets 605349130 reached 1863924988
DEPTH 66 frontier 40 occupied_sets 605349155 reached 1863925028
DEPTH 67 frontier 20 occupied_sets 605349173 reached 1863925048
DEPTH 68 frontier 16 occupied_sets 605349187 reached 1863925064
DEPTH 69 frontier 14 occupied_sets 605349199 reached 1863925078
DEPTH 70 frontier 16 occupied_sets 605349209 reached 1863925094
DEPTH 71 frontier 22 occupied_sets 605349213 reached 1863925116
DEPTH 72 frontier 15 occupied_sets 605349213 reached 1863925131
DEPTH 73 frontier 4 occupied_sets 605349214 reached 1863925135
DEPTH 74 frontier 1 occupied_sets 605349215 reached 1863925136


==> anc/crystal_encoded_bfs.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <queue>
#include <string>
#include <vector>
#include <unordered_map>
#include <cassert>
#include <csignal>
#include "crystal_mapped.hpp"
using U=unsigned __int128;using B=uint32_t;
int eta[121];
int dr[]={-1,1,0,0},dc[]={0,0,-1,1};char labels[]="UDLR";
U target,rays[121][4],closedrays[121][4],trans[8][65536];int adj[121][4],perm[8][49],cornerperm[8][4],oa[121],ob[121];
Mapped<B>mapping;Mapped<uint8_t>pd,landmark,stab;
U northwest=(U(7)<<0)|(U(7)<<11)|(U(7)<<22);
int first(U b){return (uint64_t)b?__builtin_ctzll((uint64_t)b):64+__builtin_ctzll((uint64_t)(b>>64));}
int last(U b){return (uint64_t)(b>>64)?127-__builtin_clzll((uint64_t)(b>>64)):63-__builtin_clzll((uint64_t)b);}
uint64_t mix(uint64_t x){x^=x>>30;x*=0xbf58476d1ce4e5b9ULL;x^=x>>27;x*=0x94d049bb133111ebULL;return x^(x>>31);}
U tp(U b){U out=0;for(int k=0;k<8;k++){out|=trans[k][uint16_t(b)];b>>=16;}return out;}
U key(U b,int p){return b|(U(p)<<121);}
bool canon(U &b,int &p){int q=p%11*11+p/11;if(q>p)return false;U t=tp(b);if(q<p||t<b){b=t;p=q;return true;}return false;}
int heuristic(U b,int p){
 U occ=b|(U(1)<<p);B mask=0;for(int r=0;r<5;r++)mask|=B((occ>>(11*(r+3)+3))&31)<<(r*5);
 B v=mapping[mask],id=v>>3;int pl=std::max(0,std::min(6,p/11-2))*7+std::max(0,std::min(6,p%11-2));
 pl=perm[v&7][pl];int e=cornerperm[v&7][3],q=pl*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][pl]*4+cornerperm[s][e]);
 int h=pd[id*196+q];if(h==255)return 255;int a=0,d=100;while(occ){int x=first(occ);occ&=occ-1;a+=oa[x];d=std::min(d,ob[x]-oa[x]);}return h+a+d;
}
template<class T>void read(const char* file,std::vector<T>&a){std::ifstream f(file,std::ios::binary|std::ios::ate);if(!f){fprintf(stderr,"MISSING %s\n",file);exit(4);}size_t n=f.tellg()/sizeof(T);a.resize(n);f.seekg(0);f.read((char*)a.data(),n*sizeof(T));}
struct Node{U k;uint32_t parent;uint16_t g;uint8_t d,h;};
struct E{uint32_t id;uint16_t f;uint8_t g,h;bool operator<(E const&e)const{return f==e.f?h>e.h:f>e.f;}};
#include "crystal_outer_access.hpp"
#include "crystal_occupancy_codec.hpp"
volatile std::sig_atomic_t checkpointRequested=0;
void checkpointSignal(int){checkpointRequested=1;}
int main(int argc,char**argv){
 double weight=argc>1?atof(argv[1]):3;int bound=argc>2?atoi(argv[2]):110;size_t cap=argc>3?atoll(argv[3]):12000000;
 std::string resumeFile=(argc>4&&argv[4][0]=='@')?argv[4]+1:"";
 std::string checkpointFile=argc>5?argv[5]:"/private/tmp/crystal_encoded_checkpoint.bin";
 std::signal(SIGINT,checkpointSignal);
 for(int s=0;s<8;s++)for(int p=0;p<49;p++){int r=p/7,c=p%7;if(s>=4)c=6-c;for(int k=0;k<s%4;k++){int rr=c;c=6-r;r=rr;}perm[s][p]=r*7+c;}
 int corners[]={0,6,42,48};for(int t=0;t<8;t++)for(int c=0;c<4;c++)for(int j=0;j<4;j++)if(perm[t][corners[c]]==corners[j])cornerperm[t][c]=j;
 for(int k=0;k<8;k++)for(int v=1;v<65536;v++){int p=k*16+__builtin_ctz((unsigned)v);trans[k][v]=trans[k][v&(v-1)]|(p<121?(U(1)<<(p%11*11+p/11)):0);}
 for(int p=0;p<121;p++){
  int r=p/11,c=p%11;int rr=r<2?r-2:r>8?r-8:0,cc=c<2?c-2:c>8?c-8:0;oa[p]=abs(rr)+abs(cc);ob[p]=abs(rr-2)+abs(cc-2);eta[p]=(rr+2)*5+cc+2;
  for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];adj[p][d]=(rr>=0&&rr<11&&cc>=0&&cc<11)?rr*11+cc:-1;bool blocked=false;while(rr>=0&&rr<11&&cc>=0&&cc<11){int q=rr*11+cc;rays[p][d]|=U(1)<<q;if(q==109||q==119)blocked=true;if(!blocked)closedrays[p][d]|=U(1)<<q;rr+=dr[d];cc+=dc[d];}}
  if(r>=3&&r<=7&&c>=3&&c<=7&&(r==3||r==7||c==3||c==7))target|=U(1)<<p;
 }
 read("/private/tmp/crystal_player_pdb.map",mapping);read("/private/tmp/crystal_oriented_pdb.dist",pd);read("/private/tmp/crystal_landmark_nw.dist",landmark);read("/private/tmp/crystal_player_pdb.stab",stab);

 // All exact states sharing an occupied set use a 17-bit visited mask.
 // The first depth of that occupied set is retained for route reconstruction.
 if(bound<1||bound>128){fprintf(stderr,"BOUND_OUT_OF_RANGE\n");return 4;}
 if(cap>UINT32_MAX){fprintf(stderr,"CAP_TOO_LARGE\n");return 4;}
 OccupancyCodec codec;std::vector<uint64_t>keys;std::unordered_map<uint32_t,uint32_t>highKeys;std::vector<B>seen;std::vector<uint16_t>cache;keys.reserve(cap);seen.reserve(cap);cache.reserve(cap);
 const size_t maxHashSize=cap+(cap+2)/3+17;size_t hsize=std::min(maxHashSize,size_t(1)<<18);std::vector<uint32_t>table(hsize,UINT32_MAX);std::vector<uint32_t>front,next;std::vector<uint8_t>frontH,nextH;
 auto highKey=[&](uint32_t id){if(__builtin_popcount(uint32_t(keys[id])&((1u<<25)-1))>=9)return uint32_t(0);auto it=highKeys.find(id);return it==highKeys.end()?uint32_t(0):it->second;};
 auto unpack=[&](uint32_t id){return codec.decode({keys[id],highKey(id)});};
 auto slot=[&](OccupancyCodec::Key u){size_t s=(mix(u.lo)^mix(u.hi))%hsize;while(table[s]!=UINT32_MAX&&(keys[table[s]]!=u.lo||highKey(table[s])!=u.hi))s=(s+1==hsize)?0:s+1;return s;};
 auto rebuildHash=[&](size_t size){
  // All exact keys live outside the table, so release the old index before
  // allocating its replacement. No search operation runs during this rebuild.
  std::vector<uint32_t>().swap(table);hsize=size;table.assign(hsize,UINT32_MAX);
  for(uint32_t id=0;id<keys.size();id++)table[slot({keys[id],highKey(id)})]=id;
  fprintf(stderr,"HASH_REBUILT slots %zu occupied_sets %zu\n",hsize,keys.size());
 };
 auto posidx=[&](U u,int p){u&=(U(1)<<p)-1;return __builtin_popcountll(uint64_t(u))+__builtin_popcountll(uint64_t(u>>64));};
 auto canonU=[&](U&u,int&p){U v=tp(u);if(v<u){u=v;p=p%11*11+p/11;return true;}return false;};
 auto fields=[&](U u,B&code,uint32_t&o){B mask=0;for(int r=0;r<5;r++)mask|=B((u>>(11*(r+3)+3))&31)<<(r*5);code=mapping[mask];o=outer_access(u)|((u&northwest)?(1u<<24):0);};
 auto eval=[&](B v,int p,uint32_t o){B id=v>>3;int pl=std::max(0,std::min(6,p/11-2))*7+std::max(0,std::min(6,p%11-2));pl=perm[v&7][pl];int e=cornerperm[v&7][3],q=pl*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][pl]*4+cornerperm[s][e]);const auto &db=(o&(1u<<24))?landmark:pd;return db[id*196+q]==255?255:db[id*196+q]+access_value(o,p);};
 auto compactOuter=[&](uint32_t o){unsigned a=o&255,b=(o>>8)&255,p=(o>>16)&255;assert(a<64&&b<64);return a|(b<<6)|((p==255?127:p)<<12)|((o>>24)<<19);};
 auto outerAt=[&](uint32_t id){uint32_t o=(seen[id]>>24)|(uint32_t(cache[id])<<8);return (o&63)|(((o>>6)&63)<<8)|(((o>>12)&127)<<16)|(((o>>19)&1)<<24);};
 auto locate=[&](U u,int p){canonU(u,p);uint32_t id=table[slot(codec.encode(u))];return std::pair<uint32_t,int>(id,p);};
 auto lookup=[&](U u,int p){auto [id,q]=locate(u,p);return id!=UINT32_MAX&&(seen[id]&(1u<<posidx(unpack(id),q)));};
 auto pack=[&](B code,uint32_t outer){assert(code<(1u<<26));return uint64_t(code)|(uint64_t(outer)<<26);};
 auto player=[&](U u,unsigned rank){while(rank--)u&=u-1;return first(u);};
 auto step=[&](U b,int p,int d,U&nb,int&q){bool open=b==target;q=adj[p][d];if(q<0||(!open&&(q==109||q==119)))return false;nb=b;U ray=b&(open?rays[p][d]:closedrays[p][d]);if(ray){q=(d==0||d==2)?last(ray):first(ray);nb^=(U(1)<<p)|(U(1)<<q);}return true;};
 U startB=target^(U(1)<<36)^1;int startP=108;
 if(argc>4&&resumeFile.empty()){for(char c:std::string(argv[4])){int d=std::string(labels).find(c),q;U nb;if(d<0||d>3||!step(startB,startP,d,nb,q)){fprintf(stderr,"INVALID_PREFIX\n");return 4;}startB=nb;startP=q;}}
 U startU=startB|(U(1)<<startP);bool initialFlip=canonU(startU,startP);startB=startU^(U(1)<<startP);
 auto reconstruct=[&](int length){
  struct RN{uint64_t st;uint32_t parent;uint8_t g,d;};
  struct RE{uint32_t id;uint16_t f;uint8_t g;bool operator<(const RE&o)const{return f==o.f?g<o.g:f>o.f;}};
  std::vector<RN>rn;std::priority_queue<RE>queue;std::unordered_map<uint64_t,uint32_t>best;
  auto [root,rp]=locate(target|(U(1)<<120),120);uint64_t rs=(uint64_t(root)<<7)|rp;
  rn.push_back({rs,0,0,0});best[rs]=0;queue.push({0,uint16_t((seen[root]>>17)&127),0});
  while(!queue.empty()){
   RE en=queue.top();queue.pop();RN n=rn[en.id];if(best[n.st]!=en.id)continue;
   uint32_t id=n.st>>7;int p=n.st&127;U u=unpack(id),b=u^(U(1)<<p);
   if(b==startB&&p==startP){
    std::string path;bool flipped=initialFlip;for(uint32_t i=en.id;i;i=rn[i].parent){auto z=rn[i];flipped^=bool(z.d&4);path+=labels[(z.d&3)^(flipped?2:0)];}
    assert(path.size()==size_t(length));printf("OPTIMAL %zu %s\n",path.size(),path.c_str());return;
   }
   auto add=[&](U nb,int q,int d){
    U nu=nb|(U(1)<<q);bool flip=canonU(nu,q);uint32_t nid=table[slot(codec.encode(nu))];if(nid==UINT32_MAX||!(seen[nid]&(1u<<posidx(nu,q))))return;
    int g=n.g+1,h=(seen[nid]>>17)&127;if(g+h>length)return;uint64_t st=(uint64_t(nid)<<7)|q;
    auto it=best.find(st);if(it!=best.end()&&rn[it->second].g<=g)return;uint32_t rid=rn.size();rn.push_back({st,en.id,uint8_t(g),uint8_t(d+4*flip)});best[st]=rid;queue.push({rid,uint16_t(g+h),uint8_t(g)});
   };
   for(int d=0;d<4;d++){
    U ray=b&rays[p][d];if(ray){int q=(d==0||d==2)?last(ray):first(ray);U nb=b^(U(1)<<p)^(U(1)<<q),out;int np;if((nb==target||(q!=109&&q!=119))&&step(nb,q,d^1,out,np)&&out==b&&np==p)add(nb,q,d^1);}
    int q=adj[p][d];if(q>=0&&!(b&(U(1)<<q))&&(b==target||(q!=109&&q!=119))){U out;int np;if(step(b,q,d^1,out,np)&&out==b&&np==p)add(b,q,d^1);}
   }
  }
  fprintf(stderr,"RECONSTRUCT_FAILURE length %d\n",length);exit(6);
 };
 const uint64_t checkpointMagic=0x4352595354414c31ULL;
 int resumeDepth=0;size_t resumePosition=0;uint64_t reached=1;
 auto saveCheckpoint=[&](int depth,size_t position){
  std::string temporary=checkpointFile+".partial";std::ofstream f(temporary,std::ios::binary);
  auto word=[&](uint64_t x){f.write(reinterpret_cast<const char*>(&x),8);};
  word(checkpointMagic);word(bound);word(depth);word(position);word(reached);
  auto vec=[&](const auto&v){word(v.size());f.write(reinterpret_cast<const char*>(v.data()),v.size()*sizeof(v[0]));};
  vec(keys);vec(seen);vec(cache);vec(front);vec(frontH);vec(next);vec(nextH);
  word(highKeys.size());for(auto kv:highKeys){word(kv.first);word(kv.second);}f.close();
  if(!f||std::rename(temporary.c_str(),checkpointFile.c_str())){fprintf(stderr,"CHECKPOINT_WRITE_FAILED\n");exit(7);}
  fprintf(stderr,"CHECKPOINT_SAVED %s depth %d position %zu sets %zu reached %llu\n",checkpointFile.c_str(),depth,position,keys.size(),reached);
 };
 if(!resumeFile.empty()){
  std::ifstream f(resumeFile,std::ios::binary);auto word=[&](){uint64_t x=0;f.read(reinterpret_cast<char*>(&x),8);if(!f){fprintf(stderr,"BAD_CHECKPOINT\n");exit(7);}return x;};
  if(word()!=checkpointMagic||word()!=uint64_t(bound)){fprintf(stderr,"CHECKPOINT_MISMATCH\n");return 7;}
  resumeDepth=word();resumePosition=word();reached=word();
  auto vec=[&](auto&v){uint64_t n=word();if(n>cap*17){fprintf(stderr,"CHECKPOINT_VECTOR_TOO_LARGE\n");exit(7);}v.resize(n);f.read(reinterpret_cast<char*>(v.data()),v.size()*sizeof(v[0]));if(!f){fprintf(stderr,"TRUNCATED_CHECKPOINT\n");exit(7);}};
  vec(keys);if(keys.size()>cap){fprintf(stderr,"CAP_BELOW_CHECKPOINT_SIZE\n");return 7;}vec(seen);vec(cache);vec(front);vec(frontH);vec(next);vec(nextH);
  uint64_t n=word();for(uint64_t i=0;i<n;i++){uint32_t id=word(),hi=word();highKeys[id]=hi;}
  if(seen.size()!=keys.size()||cache.size()!=keys.size()||front.size()!=frontH.size()||next.size()!=nextH.size()||resumePosition>front.size()){fprintf(stderr,"BAD_CHECKPOINT_SIZES\n");return 7;}
  size_t required=hsize;while((keys.size()+1)*4>required*3&&required<maxHashSize)required=std::min(maxHashSize,required*2);rebuildHash(required);
  fprintf(stderr,"CHECKPOINT_RESUMED %s depth %d position %zu sets %zu reached %llu\n",resumeFile.c_str(),resumeDepth,resumePosition,keys.size(),reached);
 }else{
 U u=startU;int p=startP;B code;uint32_t o;fields(u,code,o);auto rootKey=codec.encode(u);keys.push_back(rootKey.lo);if(rootKey.hi)highKeys[0]=rootKey.hi;uint32_t co=compactOuter(o);seen.push_back((1u<<posidx(u,p))|((co&255)<<24));cache.push_back(co>>8);table[slot(rootKey)]=0;front.push_back(posidx(u,p));frontH.push_back(0);fprintf(stderr,"INIT h %d bound %d cap %zu\n",eval(code,p,o),bound,cap);reached=1;
 }
 for(int depth=resumeDepth;!front.empty();depth++){
  fprintf(stderr,"DEPTH %d frontier %zu occupied_sets %zu reached %llu\n",depth,front.size(),keys.size(),reached);
  for(size_t fi=(depth==resumeDepth?resumePosition:0);fi<front.size();fi++){uint64_t st=uint64_t(front[fi])|(uint64_t(frontH[fi])<<32);uint32_t id=st/17;U u=unpack(id);int p=player(u,st%17);U b=u^(U(1)<<p);int g=depth+1;
   const uint32_t originalOuter=outerAt(id);const int oldOuterValue=access_value(originalOuter,p);
   for(int d=0;d<4;d++){
    bool open=b==target;int q=adj[p][d];if(q<0||(!open&&(q==109||q==119)))continue;
    U ray=b&(open?rays[p][d]:closedrays[p][d]),nu=u;uint32_t nid=id;size_t slotIndex=0;
    B nc=mapping[keys[id]&((1u<<25)-1)];uint32_t no=originalOuter;OccupancyCodec::Key nk{};int coreH=-1;
    if(ray)q=(d==0||d==2)?last(ray):first(ray);
    else{
     const int rawQ=q;const bool beta=eta[p]!=eta[q];nu^=(U(1)<<p)|(U(1)<<q);bool flipped=canonU(nu,q);
     nk=codec.encode(nu);nc=mapping[nk.lo&((1u<<25)-1)];uint32_t flag=(nu&northwest)?(1u<<24):0;
     coreH=eval(nc,q,(127u<<16)|flag);
     // Each residual-only walk changes the exterior bound by at most one;
     // other walks preserve it. This can reject a child before any hash probe.
     if(g+coreH+std::max(0,oldOuterValue-int(beta))>=bound)continue;
     slotIndex=slot(nk);nid=table[slotIndex];
     if(nid!=UINT32_MAX)no=outerAt(nid);
     else if(!beta){
      // Residual coordinates and the physical active point are unchanged.
      // Only relocate/reflect the identifier of the strongest obligation.
      unsigned arg=(originalOuter>>16)&255;if(arg==unsigned(p))arg=rawQ;
      if(flipped&&arg<121)arg=arg%11*11+arg/11;
      no=(originalOuter&65535)|(arg<<16)|flag;
     }else no=outer_access(nu)|flag;
    }
    int j=posidx(nu,q);if(nid!=UINT32_MAX&&(seen[nid]&(1u<<j)))continue;
    int h=coreH<0?eval(nc,q,no):coreH+access_value(no,q);if(g+h>=bound)continue;
    if(nid==UINT32_MAX){
     if(keys.size()>=cap){fprintf(stderr,"LIMIT %zu depth %d\n",keys.size(),depth);saveCheckpoint(depth,fi);return 2;}
     if((keys.size()+1)*4>hsize*3){rebuildHash(std::min(maxHashSize,hsize*2));slotIndex=slot(nk);}
     nid=keys.size();table[slotIndex]=nid;keys.push_back(nk.lo);if(nk.hi)highKeys[nid]=nk.hi;
     uint32_t co=compactOuter(no);cache.push_back(co>>8);seen.push_back((B(g)<<17)|((co&255)<<24));
    }
    seen[nid]|=1u<<j;uint64_t packedState=uint64_t(nid)*17+j;next.push_back(uint32_t(packedState));nextH.push_back(uint8_t(packedState>>32));reached++;
    if(q==120&&(nu^(U(1)<<q))==target){reconstruct(g);return 0;}
   }
  }

  front.swap(next);next.clear();frontH.swap(nextH);nextH.clear();
  if(checkpointRequested){saveCheckpoint(depth+1,0);return 3;}
  if(keys.size()>50000000&&(depth+1==24||depth+1==28||depth+1==32))saveCheckpoint(depth+1,0);
 }
 printf("EXHAUSTED_NO_ROUTE_BELOW %d OCCUPIED_SETS %zu REACHED %llu\n",bound,keys.size(),reached);return 1;
}


==> anc/crystal_landmark_pdb.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <vector>
#include <fstream>
using B=uint32_t;
B bit[25],ray[25][4],target;int adj[49][4],perm[8][49],cornerperm[8][4],ci[49],op[25];int dr[]={-1,1,0,0},dc[]={0,0,-1,1};
template<class T>void read(const char*f,std::vector<T>&v){std::ifstream a(f,std::ios::binary|std::ios::ate);v.resize(size_t(a.tellg())/sizeof(T));a.seekg(0);a.read((char*)v.data(),v.size()*sizeof(T));}
int main(){
for(int p=0;p<49;p++){int r=p/7,c=p%7;ci[p]=(r>=1&&r<=5&&c>=1&&c<=5)?(r-1)*5+c-1:-1;if(ci[p]>=0)op[ci[p]]=p;for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];adj[p][d]=(rr>=0&&rr<7&&cc>=0&&cc<7)?rr*7+cc:-1;}}
for(int p=0;p<25;p++){bit[p]=1u<<p;int r=p/5,c=p%5;if(r==0||r==4||c==0||c==4)target|=bit[p];for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];while(rr>=0&&rr<5&&cc>=0&&cc<5){ray[p][d]|=1u<<(rr*5+cc);rr+=dr[d];cc+=dc[d];}}}
for(int s=0;s<8;s++)for(int p=0;p<49;p++){int r=p/7,c=p%7;if(s>=4)c=6-c;for(int k=0;k<s%4;k++){int rr=c;c=6-r;r=rr;}perm[s][p]=r*7+c;}
int corners[]={0,6,42,48};for(int t=0;t<8;t++)for(int c=0;c<4;c++)for(int j=0;j<4;j++)if(perm[t][corners[c]]==corners[j])cornerperm[t][c]=j;
std::vector<B>mapping,reps;std::vector<uint8_t>stab;read("/private/tmp/crystal_player_pdb.map",mapping);read("/private/tmp/crystal_player_pdb.reps",reps);read("/private/tmp/crystal_player_pdb.stab",stab);
std::vector<uint8_t>dist(reps.size()*196,255);std::vector<B>buckets[255];
auto index=[&](B b,int p,int e){B v=mapping[b],id=v>>3;p=perm[v&7][p];e=cornerperm[v&7][e];int q=p*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][p]*4+cornerperm[s][e]);return id*196+q;};
auto add=[&](B b,int p,int e,int d){B x=index(b,p,e);if(d>=255||dist[x]<=d)return;dist[x]=d;buckets[d].push_back(x);};
// Every real path that moves a currently occupied northwest exterior point
// must first make the player visit its compressed northwest corner.
// Seed each such landmark state by its already-proved distance to the goal.
std::vector<uint8_t>goal;read("/private/tmp/crystal_oriented_pdb.dist",goal);uint64_t seeds=0;
for(B x=0;x<dist.size();x++){if(goal[x]==255)continue;int p=(x%196)/4,e=x%4;if(p==corners[e^3]){dist[x]=goal[x];buckets[goal[x]].push_back(x);seeds++;}}
goal.clear();goal.shrink_to_fit();B initial=index(target^1u,48,3);uint64_t total=0;fprintf(stderr,"SEEDS %llu\n",seeds);
for(int depth=0;depth<255;depth++){
 fprintf(stderr,"DEPTH %d frontier %zu total %llu initial %u\n",depth,buckets[depth].size(),total,dist[initial]);
 for(B x:buckets[depth]){if(dist[x]!=depth)continue;total++;B b=reps[x/196];int p=(x%196)/4,e=x%4,k=ci[p],pop=__builtin_popcount(b);
  if(k>=0){
   for(int d=0;d<4;d++){
    B pts=b&ray[k][d];if(pts){int q=(d==0||d==2)?31-__builtin_clz(pts):__builtin_ctz(pts);add(b,op[q],e,depth+1);}else if(pop<17){int q=p;while(ci[q]>=0)q=adj[q][d];add(b,q,e,depth+1);}
    int q=adj[p][d],j=ci[q];if(j>=0){if(!(b&bit[j])&&!(b&ray[k][d^1]))add(b^bit[k]^bit[j],q,e,depth+1);}else if(!(b&ray[k][d^1]))add(b^bit[k],q,e,depth+1);
   }
  }else{
   // Reverse swaps, which are symmetric after forgetting exterior crystal locations.
   for(int d=0;d<4;d++){
    int q=adj[p][d];while(q>=0){int j=ci[q];if(j>=0){if(b&bit[j]){add(b,q,e,depth+1);break;}}else if(pop<16)add(b,q,e,depth+1);q=adj[q][d];}
    q=adj[p][d];if(q<0)continue;int j=ci[q];if(j<0)add(b,q,e,depth+1);else if(pop<17&&!(b&bit[j]))add(b|bit[j],q,e,depth+1);
   }
  }
 }
 buckets[depth].clear();buckets[depth].shrink_to_fit();
}
fprintf(stderr,"FINISHED %llu initial %u\n",total,dist[initial]);std::ofstream f("/private/tmp/crystal_landmark_nw.dist",std::ios::binary);f.write((char*)dist.data(),dist.size());
}


==> anc/crystal_lean_cached_bfs.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <queue>
#include <string>
#include <vector>
#include <unordered_map>
#include <cassert>
#include <csignal>
#include "crystal_mapped.hpp"
using U=unsigned __int128;using B=uint32_t;
int eta[121];
int dr[]={-1,1,0,0},dc[]={0,0,-1,1};char labels[]="UDLR";
U target,rays[121][4],closedrays[121][4],trans[8][65536];int adj[121][4],perm[8][49],cornerperm[8][4],oa[121],ob[121];
Mapped<B>mapping;Mapped<uint8_t>pd,landmark,stab;
U northwest=(U(7)<<0)|(U(7)<<11)|(U(7)<<22);
int first(U b){return (uint64_t)b?__builtin_ctzll((uint64_t)b):64+__builtin_ctzll((uint64_t)(b>>64));}
int last(U b){return (uint64_t)(b>>64)?127-__builtin_clzll((uint64_t)(b>>64)):63-__builtin_clzll((uint64_t)b);}
uint64_t mix(uint64_t x){x^=x>>30;x*=0xbf58476d1ce4e5b9ULL;x^=x>>27;x*=0x94d049bb133111ebULL;return x^(x>>31);}
U tp(U b){U out=0;for(int k=0;k<8;k++){out|=trans[k][uint16_t(b)];b>>=16;}return out;}
U key(U b,int p){return b|(U(p)<<121);}
bool canon(U &b,int &p){int q=p%11*11+p/11;if(q>p)return false;U t=tp(b);if(q<p||t<b){b=t;p=q;return true;}return false;}
int heuristic(U b,int p){
 U occ=b|(U(1)<<p);B mask=0;for(int r=0;r<5;r++)mask|=B((occ>>(11*(r+3)+3))&31)<<(r*5);
 B v=mapping[mask],id=v>>3;int pl=std::max(0,std::min(6,p/11-2))*7+std::max(0,std::min(6,p%11-2));
 pl=perm[v&7][pl];int e=cornerperm[v&7][3],q=pl*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][pl]*4+cornerperm[s][e]);
 int h=pd[id*196+q];if(h==255)return 255;int a=0,d=100;while(occ){int x=first(occ);occ&=occ-1;a+=oa[x];d=std::min(d,ob[x]-oa[x]);}return h+a+d;
}
template<class T>void read(const char* file,std::vector<T>&a){std::ifstream f(file,std::ios::binary|std::ios::ate);if(!f){fprintf(stderr,"MISSING %s\n",file);exit(4);}size_t n=f.tellg()/sizeof(T);a.resize(n);f.seekg(0);f.read((char*)a.data(),n*sizeof(T));}
struct Node{U k;uint32_t parent;uint16_t g;uint8_t d,h;};
struct E{uint32_t id;uint16_t f;uint8_t g,h;bool operator<(E const&e)const{return f==e.f?h>e.h:f>e.f;}};
#include "crystal_outer_access.hpp"
#include "crystal_occupancy_codec.hpp"
volatile std::sig_atomic_t checkpointRequested=0;
void checkpointSignal(int){checkpointRequested=1;}
int main(int argc,char**argv){
 double weight=argc>1?atof(argv[1]):3;int bound=argc>2?atoi(argv[2]):110;size_t cap=argc>3?atoll(argv[3]):12000000;
 std::string resumeFile=(argc>4&&argv[4][0]=='@')?argv[4]+1:"";
 std::string checkpointFile=argc>5?argv[5]:"/private/tmp/crystal_encoded_checkpoint.bin";
 std::signal(SIGINT,checkpointSignal);
 for(int s=0;s<8;s++)for(int p=0;p<49;p++){int r=p/7,c=p%7;if(s>=4)c=6-c;for(int k=0;k<s%4;k++){int rr=c;c=6-r;r=rr;}perm[s][p]=r*7+c;}
 int corners[]={0,6,42,48};for(int t=0;t<8;t++)for(int c=0;c<4;c++)for(int j=0;j<4;j++)if(perm[t][corners[c]]==corners[j])cornerperm[t][c]=j;
 for(int k=0;k<8;k++)for(int v=1;v<65536;v++){int p=k*16+__builtin_ctz((unsigned)v);trans[k][v]=trans[k][v&(v-1)]|(p<121?(U(1)<<(p%11*11+p/11)):0);}
 for(int p=0;p<121;p++){
  int r=p/11,c=p%11;int rr=r<2?r-2:r>8?r-8:0,cc=c<2?c-2:c>8?c-8:0;oa[p]=abs(rr)+abs(cc);ob[p]=abs(rr-2)+abs(cc-2);eta[p]=(rr+2)*5+cc+2;
  for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];adj[p][d]=(rr>=0&&rr<11&&cc>=0&&cc<11)?rr*11+cc:-1;bool blocked=false;while(rr>=0&&rr<11&&cc>=0&&cc<11){int q=rr*11+cc;rays[p][d]|=U(1)<<q;if(q==109||q==119)blocked=true;if(!blocked)closedrays[p][d]|=U(1)<<q;rr+=dr[d];cc+=dc[d];}}
  if(r>=3&&r<=7&&c>=3&&c<=7&&(r==3||r==7||c==3||c==7))target|=U(1)<<p;
 }
 read("/private/tmp/crystal_player_pdb.map",mapping);read("/private/tmp/crystal_oriented_pdb.dist",pd);read("/private/tmp/crystal_landmark_nw.dist",landmark);read("/private/tmp/crystal_player_pdb.stab",stab);

 // All exact states sharing an occupied set use a 17-bit visited mask.
 // The first depth of that occupied set is retained for route reconstruction.
 if(bound<1||bound>128){fprintf(stderr,"BOUND_OUT_OF_RANGE\n");return 4;}
 if(cap>UINT32_MAX){fprintf(stderr,"CAP_TOO_LARGE\n");return 4;}
 OccupancyCodec codec;std::vector<uint64_t>keys;std::unordered_map<uint32_t,uint32_t>highKeys;std::vector<uint16_t>seenLow;std::vector<uint8_t>seenHigh;keys.reserve(cap);seenLow.reserve(cap);seenHigh.reserve(cap);
 auto seenAt=[&](uint32_t id){return uint32_t(seenLow[id])|(uint32_t(seenHigh[id])<<16);};
 auto appendSeen=[&](uint32_t value){seenLow.push_back(uint16_t(value));seenHigh.push_back(uint8_t(value>>16));};
 auto markSeen=[&](uint32_t id,unsigned rank){if(rank<16)seenLow[id]|=uint16_t(1u<<rank);else seenHigh[id]|=1;};
 const size_t maxHashSize=cap+(cap+2)/3+17;size_t hsize=std::min(maxHashSize,size_t(1)<<18);std::vector<uint32_t>table(hsize,UINT32_MAX);std::vector<uint32_t>front,next;std::vector<uint8_t>frontH,nextH;
 auto highKey=[&](uint32_t id){if(__builtin_popcount(uint32_t(keys[id])&((1u<<25)-1))>=9)return uint32_t(0);auto it=highKeys.find(id);return it==highKeys.end()?uint32_t(0):it->second;};
 auto unpack=[&](uint32_t id){return codec.decode({keys[id],highKey(id)});};
 auto slot=[&](OccupancyCodec::Key u){size_t s=(mix(u.lo)^mix(u.hi))%hsize;while(table[s]!=UINT32_MAX&&(keys[table[s]]!=u.lo||highKey(table[s])!=u.hi))s=(s+1==hsize)?0:s+1;return s;};
 auto rebuildHash=[&](size_t size){
  // All exact keys live outside the table, so release the old index before
  // allocating its replacement. No search operation runs during this rebuild.
  std::vector<uint32_t>().swap(table);hsize=size;table.assign(hsize,UINT32_MAX);
  // The retained keys are already unique, so rebuilding needs only an
  // empty slot, not random reads of collision keys to test equality again.
  for(uint32_t id=0;id<keys.size();id++){
   size_t s=(mix(keys[id])^mix(highKey(id)))%hsize;
   while(table[s]!=UINT32_MAX)s=(s+1==hsize)?0:s+1;
   table[s]=id;
   if((id&((1u<<25)-1))==0)fprintf(stderr,"REHASH %u / %zu\n",id,keys.size());
  }
  fprintf(stderr,"HASH_REBUILT slots %zu occupied_sets %zu\n",hsize,keys.size());
 };
 auto posidx=[&](U u,int p){u&=(U(1)<<p)-1;return __builtin_popcountll(uint64_t(u))+__builtin_popcountll(uint64_t(u>>64));};
 auto canonU=[&](U&u,int&p){U v=tp(u);if(v<u){u=v;p=p%11*11+p/11;return true;}return false;};
 auto fields=[&](U u,B&code,uint32_t&o){B mask=0;for(int r=0;r<5;r++)mask|=B((u>>(11*(r+3)+3))&31)<<(r*5);code=mapping[mask];o=outer_access(u)|((u&northwest)?(1u<<24):0);};
 auto eval=[&](B v,int p,uint32_t o){B id=v>>3;int pl=std::max(0,std::min(6,p/11-2))*7+std::max(0,std::min(6,p%11-2));pl=perm[v&7][pl];int e=cornerperm[v&7][3],q=pl*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][pl]*4+cornerperm[s][e]);const auto &db=(o&(1u<<24))?landmark:pd;return db[id*196+q]==255?255:db[id*196+q]+access_value(o,p);};
 auto locate=[&](U u,int p){canonU(u,p);uint32_t id=table[slot(codec.encode(u))];return std::pair<uint32_t,int>(id,p);};
 auto lookup=[&](U u,int p){auto [id,q]=locate(u,p);return id!=UINT32_MAX&&(seenAt(id)&(1u<<posidx(unpack(id),q)));};
 auto pack=[&](B code,uint32_t outer){assert(code<(1u<<26));return uint64_t(code)|(uint64_t(outer)<<26);};
 auto player=[&](U u,unsigned rank){while(rank--)u&=u-1;return first(u);};
 auto step=[&](U b,int p,int d,U&nb,int&q){bool open=b==target;q=adj[p][d];if(q<0||(!open&&(q==109||q==119)))return false;nb=b;U ray=b&(open?rays[p][d]:closedrays[p][d]);if(ray){q=(d==0||d==2)?last(ray):first(ray);nb^=(U(1)<<p)|(U(1)<<q);}return true;};
 U startB=target^(U(1)<<36)^1;int startP=108;
 if(argc>4&&resumeFile.empty()){for(char c:std::string(argv[4])){int d=std::string(labels).find(c),q;U nb;if(d<0||d>3||!step(startB,startP,d,nb,q)){fprintf(stderr,"INVALID_PREFIX\n");return 4;}startB=nb;startP=q;}}
 U startU=startB|(U(1)<<startP);bool initialFlip=canonU(startU,startP);startB=startU^(U(1)<<startP);
 auto reconstruct=[&](int length){
  struct RN{uint64_t st;uint32_t parent;uint8_t g,d;};
  struct RE{uint32_t id;uint16_t f;uint8_t g;bool operator<(const RE&o)const{return f==o.f?g<o.g:f>o.f;}};
  std::vector<RN>rn;std::priority_queue<RE>queue;std::unordered_map<uint64_t,uint32_t>best;
  auto [root,rp]=locate(target|(U(1)<<120),120);uint64_t rs=(uint64_t(root)<<7)|rp;
  rn.push_back({rs,0,0,0});best[rs]=0;queue.push({0,uint16_t((seenAt(root)>>17)&127),0});
  while(!queue.empty()){
   RE en=queue.top();queue.pop();RN n=rn[en.id];if(best[n.st]!=en.id)continue;
   uint32_t id=n.st>>7;int p=n.st&127;U u=unpack(id),b=u^(U(1)<<p);
   if(b==startB&&p==startP){
    std::string path;bool flipped=initialFlip;for(uint32_t i=en.id;i;i=rn[i].parent){auto z=rn[i];flipped^=bool(z.d&4);path+=labels[(z.d&3)^(flipped?2:0)];}
    assert(path.size()==size_t(length));printf("OPTIMAL %zu %s\n",path.size(),path.c_str());return;
   }
   auto add=[&](U nb,int q,int d){
    U nu=nb|(U(1)<<q);bool flip=canonU(nu,q);uint32_t nid=table[slot(codec.encode(nu))];if(nid==UINT32_MAX||!(seenAt(nid)&(1u<<posidx(nu,q))))return;
    int g=n.g+1,h=(seenAt(nid)>>17)&127;if(g+h>length)return;uint64_t st=(uint64_t(nid)<<7)|q;
    auto it=best.find(st);if(it!=best.end()&&rn[it->second].g<=g)return;uint32_t rid=rn.size();rn.push_back({st,en.id,uint8_t(g),uint8_t(d+4*flip)});best[st]=rid;queue.push({rid,uint16_t(g+h),uint8_t(g)});
   };
   for(int d=0;d<4;d++){
    U ray=b&rays[p][d];if(ray){int q=(d==0||d==2)?last(ray):first(ray);U nb=b^(U(1)<<p)^(U(1)<<q),out;int np;if((nb==target||(q!=109&&q!=119))&&step(nb,q,d^1,out,np)&&out==b&&np==p)add(nb,q,d^1);}
    int q=adj[p][d];if(q>=0&&!(b&(U(1)<<q))&&(b==target||(q!=109&&q!=119))){U out;int np;if(step(b,q,d^1,out,np)&&out==b&&np==p)add(b,q,d^1);}
   }
  }
  fprintf(stderr,"RECONSTRUCT_FAILURE length %d\n",length);exit(6);
 };
 const uint64_t checkpointMagic=0x4352595354414c32ULL,legacyCheckpointMagic=0x4352595354414c31ULL;
 int resumeDepth=0;size_t resumePosition=0;uint64_t reached=1;
 auto saveCheckpoint=[&](int depth,size_t position){
  std::string temporary=checkpointFile+".partial";std::ofstream f(temporary,std::ios::binary);
  auto word=[&](uint64_t x){f.write(reinterpret_cast<const char*>(&x),8);};
  word(checkpointMagic);word(bound);word(depth);word(position);word(reached);
  auto vec=[&](const auto&v){word(v.size());f.write(reinterpret_cast<const char*>(v.data()),v.size()*sizeof(v[0]));};
  vec(keys);vec(seenLow);vec(seenHigh);vec(front);vec(frontH);vec(next);vec(nextH);
  word(highKeys.size());for(auto kv:highKeys){word(kv.first);word(kv.second);}f.close();
  if(!f||std::rename(temporary.c_str(),checkpointFile.c_str())){fprintf(stderr,"CHECKPOINT_WRITE_FAILED\n");exit(7);}
  fprintf(stderr,"CHECKPOINT_SAVED %s depth %d position %zu sets %zu reached %llu\n",checkpointFile.c_str(),depth,position,keys.size(),reached);
 };
 if(!resumeFile.empty()){
  std::ifstream f(resumeFile,std::ios::binary);auto word=[&](){uint64_t x=0;f.read(reinterpret_cast<char*>(&x),8);if(!f){fprintf(stderr,"BAD_CHECKPOINT\n");exit(7);}return x;};
  uint64_t format=word();if((format!=checkpointMagic&&format!=legacyCheckpointMagic)||word()!=uint64_t(bound)){fprintf(stderr,"CHECKPOINT_MISMATCH\n");return 7;}
  resumeDepth=word();resumePosition=word();reached=word();
  auto vec=[&](auto&v){uint64_t n=word();if(n>cap*17){fprintf(stderr,"CHECKPOINT_VECTOR_TOO_LARGE\n");exit(7);}v.resize(n);f.read(reinterpret_cast<char*>(v.data()),v.size()*sizeof(v[0]));if(!f){fprintf(stderr,"TRUNCATED_CHECKPOINT\n");exit(7);}};
  vec(keys);if(keys.size()>cap){fprintf(stderr,"CAP_BELOW_CHECKPOINT_SIZE\n");return 7;}if(format==legacyCheckpointMagic){
   uint64_t n=word();if(n!=keys.size()){fprintf(stderr,"BAD_LEGACY_SEEN_SIZE\n");return 7;}
   std::vector<uint32_t>chunk(1u<<18);
   for(uint64_t at=0;at<n;){size_t count=std::min<uint64_t>(chunk.size(),n-at);f.read(reinterpret_cast<char*>(chunk.data()),count*4);if(!f){fprintf(stderr,"TRUNCATED_CHECKPOINT\n");return 7;}for(size_t j=0;j<count;j++)appendSeen(chunk[j]&0xffffffu);at+=count;}
   uint64_t cached=word();if(cached!=keys.size()){fprintf(stderr,"BAD_LEGACY_CACHE_SIZE\n");return 7;}f.seekg(cached*2,std::ios::cur);
  }else{vec(seenLow);vec(seenHigh);}
  vec(front);vec(frontH);vec(next);vec(nextH);
  uint64_t n=word();for(uint64_t i=0;i<n;i++){uint32_t id=word(),hi=word();highKeys[id]=hi;}
  if(seenLow.size()!=keys.size()||seenHigh.size()!=keys.size()||front.size()!=frontH.size()||next.size()!=nextH.size()||resumePosition>front.size()){fprintf(stderr,"BAD_CHECKPOINT_SIZES\n");return 7;}
  size_t required=hsize;while((keys.size()+1)*4>required*3&&required<maxHashSize)required=std::min(maxHashSize,required*2);rebuildHash(required);
  fprintf(stderr,"CHECKPOINT_RESUMED %s depth %d position %zu sets %zu reached %llu\n",resumeFile.c_str(),resumeDepth,resumePosition,keys.size(),reached);
 }else{
 U u=startU;int p=startP;B code;uint32_t o;fields(u,code,o);auto rootKey=codec.encode(u);keys.push_back(rootKey.lo);if(rootKey.hi)highKeys[0]=rootKey.hi;appendSeen(1u<<posidx(u,p));table[slot(rootKey)]=0;front.push_back(posidx(u,p));frontH.push_back(0);fprintf(stderr,"INIT h %d bound %d cap %zu\n",eval(code,p,o),bound,cap);reached=1;
 }
 // A bounded cache avoids recomputing immutable occupied-set information
 // for nearby frontier entries. Exact IDs guard every cache hit.
 struct HotEntry{U occupied=0;uint32_t id=UINT32_MAX,outer=0;};
 std::vector<HotEntry>hot(8192);
 for(int depth=resumeDepth;!front.empty();depth++){
  fprintf(stderr,"DEPTH %d frontier %zu occupied_sets %zu reached %llu\n",depth,front.size(),keys.size(),reached);
  for(size_t fi=(depth==resumeDepth?resumePosition:0);fi<front.size();fi++){uint64_t st=uint64_t(front[fi])|(uint64_t(frontH[fi])<<32);uint32_t id=st/17;HotEntry&item=hot[id&8191];if(item.id!=id){item.occupied=unpack(id);item.outer=outer_access(item.occupied)|((item.occupied&northwest)?(1u<<24):0);item.id=id;}U u=item.occupied;int p=player(u,st%17);U b=u^(U(1)<<p);int g=depth+1;
   const uint32_t originalOuter=item.outer;const int oldOuterValue=access_value(originalOuter,p);
   for(int d=0;d<4;d++){
    bool open=b==target;int q=adj[p][d];if(q<0||(!open&&(q==109||q==119)))continue;
    U ray=b&(open?rays[p][d]:closedrays[p][d]),nu=u;uint32_t nid=id;size_t slotIndex=0;
    B nc=mapping[keys[id]&((1u<<25)-1)];uint32_t no=originalOuter;OccupancyCodec::Key nk{};int coreH=-1;bool needsOuter=false;
    if(ray)q=(d==0||d==2)?last(ray):first(ray);
    else{
     const int rawQ=q;const bool beta=eta[p]!=eta[q];nu^=(U(1)<<p)|(U(1)<<q);bool flipped=canonU(nu,q);
     nk=codec.encode(nu);nc=mapping[nk.lo&((1u<<25)-1)];uint32_t flag=(nu&northwest)?(1u<<24):0;
     coreH=eval(nc,q,(127u<<16)|flag);
     // Each residual-only walk changes the exterior bound by at most one;
     // other walks preserve it. This can reject a child before any hash probe.
     if(g+coreH+std::max(0,oldOuterValue-int(beta))>=bound)continue;
     slotIndex=slot(nk);nid=table[slotIndex];
     if(!beta){
      // Residual coordinates and the physical active point are unchanged.
      // Only relocate/reflect the identifier of the strongest obligation.
      unsigned arg=(originalOuter>>16)&255;if(arg==unsigned(p))arg=rawQ;
      if(flipped&&arg<121)arg=arg%11*11+arg/11;
      no=(originalOuter&65535)|(arg<<16)|flag;
     }else {no=flag;needsOuter=true;}
    }
    int j=posidx(nu,q);if(nid!=UINT32_MAX&&(seenAt(nid)&(1u<<j)))continue;
    if(needsOuter)no|=outer_access(nu);
    int h=coreH<0?eval(nc,q,no):coreH+access_value(no,q);if(g+h>=bound)continue;
    if(nid==UINT32_MAX){
     if(keys.size()>=cap){fprintf(stderr,"LIMIT %zu depth %d\n",keys.size(),depth);saveCheckpoint(depth,fi);return 2;}
     if((keys.size()+1)*4>hsize*3){rebuildHash(std::min(maxHashSize,hsize*2));slotIndex=slot(nk);}
     nid=keys.size();table[slotIndex]=nid;keys.push_back(nk.lo);if(nk.hi)highKeys[nid]=nk.hi;
     appendSeen(B(g)<<17);
    }
    markSeen(nid,j);uint64_t packedState=uint64_t(nid)*17+j;next.push_back(uint32_t(packedState));nextH.push_back(uint8_t(packedState>>32));reached++;
    if(q==120&&(nu^(U(1)<<q))==target){reconstruct(g);return 0;}
   }
   if((fi&((size_t(1)<<22)-1))==0){
    fprintf(stderr,"PROGRESS depth %d position %zu / %zu sets %zu reached %llu\n",depth,fi+1,front.size(),keys.size(),reached);
    if(checkpointRequested){saveCheckpoint(depth,fi+1);return 3;}
   }
  }

  front.swap(next);next.clear();frontH.swap(nextH);nextH.clear();
  if(next.capacity()>std::max<size_t>(1000000,front.size()*2)){std::vector<uint32_t>().swap(next);std::vector<uint8_t>().swap(nextH);}
  if(checkpointRequested){saveCheckpoint(depth+1,0);return 3;}
  if(keys.size()>50000000&&(depth+1==24||depth+1==28||depth+1==32))saveCheckpoint(depth+1,0);
 }
 printf("EXHAUSTED_NO_ROUTE_BELOW %d OCCUPIED_SETS %zu REACHED %llu\n",bound,keys.size(),reached);return 1;
}


==> anc/crystal_mapped.hpp <==
#pragma once
#include <sys/mman.h>
#include <sys/stat.h>
#include <fcntl.h>
#include <unistd.h>
// Immutable pattern tables may be shared by concurrent searches and need not
// be copied to anonymous memory or written to swap under memory pressure.
template<class T> class Mapped {
 T* values=nullptr;size_t count=0;
 public:
 void load(const char*path){int fd=open(path,O_RDONLY);struct stat st{};if(fd<0||fstat(fd,&st)){perror(path);exit(4);}count=st.st_size/sizeof(T);void*p=mmap(nullptr,st.st_size,PROT_READ,MAP_PRIVATE,fd,0);close(fd);if(p==MAP_FAILED){perror(path);exit(4);}values=static_cast<T*>(p);}
 const T& operator[](size_t i)const{return values[i];}
 size_t size()const{return count;}
};
template<class T> void read(const char*path,Mapped<T>&v){v.load(path);}


==> anc/crystal_occupancy_codec.hpp <==
#pragma once
// Exact encoding: 25 core occupancy bits plus the combinatorial rank of
// the occupied exterior cells. With <=8 exterior points this fits in 64 bits;
// the remaining bits for rarer states are stored separately, never discarded.
class OccupancyCodec {
 uint64_t choose[97][18]{};int exterior[96],index[121];U core=0;
 public:
 struct Key{uint64_t lo;uint32_t hi;};
 OccupancyCodec(){int n=0;for(int p=0;p<121;p++){int r=p/11,c=p%11;if(r>=3&&r<=7&&c>=3&&c<=7){core|=U(1)<<p;index[p]=-1;}else{index[p]=n;exterior[n++]=p;}}for(int i=0;i<=96;i++){choose[i][0]=1;for(int j=1;j<=17&&j<=i;j++)choose[i][j]=choose[i-1][j-1]+choose[i-1][j];}}
 Key encode(U u)const{uint32_t b=0;for(int r=0;r<5;r++)b|=uint32_t((u>>(11*(r+3)+3))&31)<<(r*5);u&=~core;uint64_t rank=0;int j=0;while(u){int p=first(u);u&=u-1;rank+=choose[index[p]][++j];}return {uint64_t(b)|(rank<<25),uint32_t(rank>>39)};}
 U decode(Key key)const{uint32_t b=key.lo&((1u<<25)-1);U u=0;for(int r=0;r<5;r++)u|=U((b>>(r*5))&31)<<(11*(r+3)+3);int k=17-__builtin_popcount(b),upper=95;uint64_t rank=(key.lo>>25)|(uint64_t(key.hi)<<39);for(int j=k;j;j--){int low=j-1,high=upper;while(low<high){int mid=(low+high+1)/2;if(choose[mid][j]<=rank)low=mid;else high=mid-1;}rank-=choose[low][j];u|=U(1)<<exterior[low];upper=low-1;}assert(rank==0);return u;}
};


==> anc/crystal_optimality_certificate.json <==
{
  "optimal_length": 93,
  "proof_type": "computer-assisted exhaustive lower bound plus independently replayed construction",
  "strict_search_bound": 93,
  "excluded_lengths": "0 through 92 inclusive",
  "normal_final_exit_code": 1,
  "termination_output": "EXHAUSTED_NO_ROUTE_BELOW 93 OCCUPIED_SETS 605349215 REACHED 1863925136",
  "occupied_sets": 605349215,
  "reached_states": 1863925136,
  "last_nonempty_retained_layer": 74,
  "upper_route_length": 93,
  "upper_route": "URULULLURRRDLLLULLRDLURLURRUDLLLLULURURRURUULDRDDDRRDLDRDRRRURUULDDDDRURULLDLDRDDLLURRRDDRDDD",
  "upper_route_first_opens_at_step": 90,
  "upper_route_first_exit_at_step": 93,
  "conditional_gate_rule_verified": true,
  "all_93_csv_rows_independently_verified": true,
  "checkpoint_continuity_verified": true,
  "layer_count_consistency_verified": true,
  "source_hashes": {
    "crystal_symmetry.cpp": "3fe75577e9caba20d58bba02ad2bf7ee69906fdad9679c55c26efcffc481df3a",
    "crystal_oriented_pdb.cpp": "a5bc271e976f81158e2ccd9dbf6e97f3c673caf05ca7066a431ae78045fd4f78",
    "crystal_landmark_pdb.cpp": "52e3e1a388f74c62b72fb75513d7287d8967a75d4d61df5ebfb75eed87ef647e",
    "crystal_lean_cached_bfs.cpp": "234c09aecfd5818559a75534e2b0fbc035b4f08fd961201e27f32800990ef2c0",
    "crystal_encoded_bfs.cpp": "930ab78f1097b0ed13445f69dcbfdeb0a7da1f52d483d31443086303ddb33d3a",
    "crystal_outer_access.hpp": "25f258ccab9136328c3d55647367711574cae9446ce2eb0ab258f63dc2670122",
    "crystal_occupancy_codec.hpp": "f7cdc5bdf234d340f884e51b5ff9bee0290b7effd213e697e896ee2b1d7874a1",
    "crystal_mapped.hpp": "1451e0dcc408a3e9ee3b8eb79afb0a34f658609aeaf61cf772182d2d62552d48",
    "crystal_rules.py": "bc804dfddf491b38d5c10e6eef9f5e421777503642e61b7b061309a234d38791",
    "crystal_verify_optimum.py": "a10089accd41700bf30e7f559e05cf23da38360d6cbb91f3785d2bd2c346eb83"
  },
  "tables": {
    "crystal_player_pdb.map": {
      "bytes": 134217728,
      "sha256": "ae4867239a85911329a9b8adb3d3dcd28b7788e11467c37d78b064512ebb365c"
    },
    "crystal_player_pdb.reps": {
      "bytes": 16846976,
      "sha256": "f42d4cc12ced46855cc92b0f16c0c1a30a5030a56735a4d99e9b24b9bd40c267"
    },
    "crystal_player_pdb.stab": {
      "bytes": 4211744,
      "sha256": "d02f48735518298a09f36eea15a35ab9e124324f1342654c5c877aefb97f8171"
    },
    "crystal_oriented_pdb.dist": {
      "bytes": 825501824,
      "sha256": "cf331a7978955f45401ad656426159e228bd27935f5ded7e12e431af0d0cff10",
      "finite_entries": 584039298
    },
    "crystal_landmark_nw.dist": {
      "bytes": 825501824,
      "sha256": "0da097e64746775b8ce2be1fe0d0c289d8ed644b707b8eba2cbf67f52fb6daa8",
      "finite_entries": 584039298
    }
  },
  "board": {
    "size": 11,
    "zero_based": true,
    "player": [
      9,
      9
    ],
    "crystals": [
      [
        0,
        0
      ],
      [
        3,
        4
      ],
      [
        3,
        5
      ],
      [
        3,
        6
      ],
      [
        3,
        7
      ],
      [
        4,
        3
      ],
      [
        4,
        7
      ],
      [
        5,
        3
      ],
      [
        5,
        7
      ],
      [
        6,
        3
      ],
      [
        6,
        7
      ],
      [
        7,
        3
      ],
      [
        7,
        4
      ],
      [
        7,
        5
      ],
      [
        7,
        6
      ],
      [
        7,
        7
      ]
    ],
    "targets": [
      [
        3,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        5
      ],
      [
        3,
        6
      ],
      [
        3,
        7
      ],
      [
        4,
        3
      ],
      [
        4,
        7
      ],
      [
        5,
        3
      ],
      [
        5,
        7
      ],
      [
        6,
        3
      ],
      [
        6,
        7
      ],
      [
        7,
        3
      ],
      [
        7,
        4
      ],
      [
        7,
        5
      ],
      [
        7,
        6
      ],
      [
        7,
        7
      ]
    ],
    "gates": [
      [
        9,
        10
      ],
      [
        10,
        9
      ]
    ],
    "exit": [
      10,
      10
    ],
    "gates_open_iff_all_targets_filled": true
  },
  "logs": {
    "crystal_bound93_segment1.log": "c81e89236037286b4a7087ce55a8b52f9056ba30ed5a0275dcd36cde8894f8e5",
    "crystal_bound93_segment2.log": "36c03d29e59648c3c5cefc6c054071bff53244c88a03e851b4021029b594a32c",
    "crystal_bound93_segment3.log": "41ac67e9a129d1a905296838027910f762075ebd749c6c9fb89b9c4ac50de00e"
  },
  "completed_local": "2026-10-21T04:46:55"
}


==> anc/crystal_oriented_pdb.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <vector>
#include <fstream>
using B=uint32_t;
B bit[25],ray[25][4],target;int adj[49][4],perm[8][49],cornerperm[8][4],ci[49],op[25];int dr[]={-1,1,0,0},dc[]={0,0,-1,1};
template<class T>void read(const char*f,std::vector<T>&v){std::ifstream a(f,std::ios::binary|std::ios::ate);v.resize(size_t(a.tellg())/sizeof(T));a.seekg(0);a.read((char*)v.data(),v.size()*sizeof(T));}
int main(){
for(int p=0;p<49;p++){int r=p/7,c=p%7;ci[p]=(r>=1&&r<=5&&c>=1&&c<=5)?(r-1)*5+c-1:-1;if(ci[p]>=0)op[ci[p]]=p;for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];adj[p][d]=(rr>=0&&rr<7&&cc>=0&&cc<7)?rr*7+cc:-1;}}
for(int p=0;p<25;p++){bit[p]=1u<<p;int r=p/5,c=p%5;if(r==0||r==4||c==0||c==4)target|=bit[p];for(int d=0;d<4;d++){int rr=r+dr[d],cc=c+dc[d];while(rr>=0&&rr<5&&cc>=0&&cc<5){ray[p][d]|=1u<<(rr*5+cc);rr+=dr[d];cc+=dc[d];}}}
for(int s=0;s<8;s++)for(int p=0;p<49;p++){int r=p/7,c=p%7;if(s>=4)c=6-c;for(int k=0;k<s%4;k++){int rr=c;c=6-r;r=rr;}perm[s][p]=r*7+c;}
int corners[]={0,6,42,48};for(int t=0;t<8;t++)for(int c=0;c<4;c++)for(int j=0;j<4;j++)if(perm[t][corners[c]]==corners[j])cornerperm[t][c]=j;
std::vector<B>mapping,reps;std::vector<uint8_t>stab;read("/private/tmp/crystal_player_pdb.map",mapping);read("/private/tmp/crystal_player_pdb.reps",reps);read("/private/tmp/crystal_player_pdb.stab",stab);
std::vector<uint8_t>dist(reps.size()*196,255);std::vector<B>front,next;
auto index=[&](B b,int p,int e){B v=mapping[b],id=v>>3;p=perm[v&7][p];e=cornerperm[v&7][e];int q=p*4+e;for(int s=1;s<8;s++)if(stab[id]>>s&1)q=std::min(q,perm[s][p]*4+cornerperm[s][e]);return id*196+q;};
auto add=[&](B b,int p,int e,int d){B x=index(b,p,e);if(dist[x]!=255)return;dist[x]=d;next.push_back(x);};
add(target,48,3,0);front.swap(next);B initial=index(target^1u,48,3);uint64_t total=front.size();
for(int depth=0;!front.empty();depth++){
 fprintf(stderr,"DEPTH %d frontier %zu total %llu initial %u\n",depth,front.size(),total,dist[initial]);
 for(B x:front){B b=reps[x/196];int p=(x%196)/4,e=x%4,k=ci[p],pop=__builtin_popcount(b);
  if(k>=0){
   for(int d=0;d<4;d++){
    B pts=b&ray[k][d];if(pts){int q=(d==0||d==2)?31-__builtin_clz(pts):__builtin_ctz(pts);add(b,op[q],e,depth+1);}else if(pop<17){int q=p;while(ci[q]>=0)q=adj[q][d];add(b,q,e,depth+1);}
    int q=adj[p][d],j=ci[q];if(j>=0){if(!(b&bit[j])&&!(b&ray[k][d^1]))add(b^bit[k]^bit[j],q,e,depth+1);}else if(!(b&ray[k][d^1]))add(b^bit[k],q,e,depth+1);
   }
  }else{
   // Reverse swaps, which are symmetric after forgetting exterior crystal locations.
   for(int d=0;d<4;d++){
    int q=adj[p][d];while(q>=0){int j=ci[q];if(j>=0){if(b&bit[j]){add(b,q,e,depth+1);break;}}else if(pop<16)add(b,q,e,depth+1);q=adj[q][d];}
    q=adj[p][d];if(q<0)continue;int j=ci[q];if(j<0)add(b,q,e,depth+1);else if(pop<17&&!(b&bit[j]))add(b|bit[j],q,e,depth+1);
   }
  }
 }
 total+=next.size();front.swap(next);next.clear();
}
fprintf(stderr,"FINISHED %llu initial %u\n",total,dist[initial]);std::ofstream f("/private/tmp/crystal_oriented_pdb.dist",std::ios::binary);f.write((char*)dist.data(),dist.size());
}


==> anc/crystal_outer_access.hpp <==
// Residual coordinates count only the steps collapsed by the core projection.
// To move an inactive point a, a distinct physical point j must first become
// aligned with a before the activating swap. Hence one residual coordinate
// of j must visit eta(a). Account for this detour in the assignment of the
// 17 physical points to 16 core targets (eta = 0) and the exit (eta = (2,2)).
// For several required activations, take their maximum, never their sum.
uint32_t outer_access(U u) {
 int ps[17],x[17],y[17],de[17],sum=0,baseline=255;U a=u;
 for(int i=0;i<17;i++){
  int p=first(a);a&=a-1;ps[i]=p;int r=p/11,c=p%11;
  x[i]=r<2?r-2:r>8?r-8:0;y[i]=c<2?c-2:c>8?c-8:0;
  sum+=oa[p];de[i]=ob[p]-oa[p];baseline=std::min(baseline,de[i]);
 }
 baseline+=sum;int best=baseline,second=baseline,arg=255;
 for(int a=0;a<17;a++){
  if(ps[a]==120||(!x[a]&&!y[a]))continue;
  int dt[17],dx[17],v1=255,v2=255,j1=-1;
  for(int j=0;j<17;j++){
   if(j==a){dt[j]=dx[j]=255;continue;}
   dt[j]=std::min(abs(x[j]-x[a])+abs(x[a])-abs(x[j]),abs(y[j]-y[a])+abs(y[a])-abs(y[j]));
   dx[j]=std::min(abs(x[j]-x[a])+abs(x[a]-2)-abs(x[j]-2),abs(y[j]-y[a])+abs(y[a]-2)-abs(y[j]-2));
   if(dt[j]<v1){v2=v1;v1=dt[j];j1=j;}else v2=std::min(v2,dt[j]);
  }
  int extra=255;
  for(int e=0;e<17;e++){
   // The exit-assigned point may itself be the approaching point.
   if(e!=a)extra=std::min(extra,de[e]+dx[e]);
   // Otherwise the approaching point must be a distinct target-assigned one.
   extra=std::min(extra,de[e]+(e==j1?v2:v1));
  }
  int h=sum+extra;
  if(h>best){second=best;best=h;arg=ps[a];}else second=std::max(second,h);
 }
 return uint32_t(best)|(uint32_t(second)<<8)|(uint32_t(arg)<<16);
}
int access_value(uint32_t packed,int p){return ((packed>>16)&255)==p?(packed>>8)&255:packed&255;}


==> anc/crystal_rules.py <==
"""Independent executable model of the 11 x 11 crystal puzzle.

Coordinates in output are one-based (row, column). A turn swaps with the
nearest crystal in the selected ray, or walks one square if that ray is empty.
By default, gates open exactly while all crystals occupy their targets and
close immediately when a crystal leaves a target. ``latch=True`` is retained
only as an explicit alternative rule for older experiments.
"""
from dataclasses import dataclass

SIZE = 11
DIRECTIONS = "UDLR"
DELTAS = ((-1, 0), (1, 0), (0, -1), (0, 1))
TARGETS = frozenset(
    (r, c) for r in range(3, 8) for c in range(3, 8)
    if r in (3, 7) or c in (3, 7)
)
GATES = frozenset(((9, 10), (10, 9)))
EXIT = (10, 10)


@dataclass(frozen=True)
class State:
    player: tuple[int, int]
    crystals: frozenset[tuple[int, int]]
    opened: bool = False


INITIAL = State((9, 9), (TARGETS - {(3, 3)}) | {(0, 0)})


def move(state, direction, latch=False):
    dr, dc = DELTAS[DIRECTIONS.index(direction)]
    r, c = state.player
    adjacent = r + dr, c + dc
    if not all(0 <= v < SIZE for v in adjacent):
        raise ValueError("Boundary")
    if not state.opened and adjacent in GATES:
        raise ValueError("Closed gate")
    q = adjacent
    while all(0 <= v < SIZE for v in q):
        if not state.opened and q in GATES:
            break
        if q in state.crystals:
            crystals = (state.crystals - {q}) | {state.player}
            opened = crystals == TARGETS or (latch and state.opened)
            return State(q, crystals, opened), "swap"
        q = q[0] + dr, q[1] + dc
    return State(adjacent, state.crystals, state.opened), "walk"


def replay(path, verbose=False, latch=False):
    state = INITIAL
    for i, direction in enumerate(path, 1):
        state, kind = move(state, direction, latch)
        if verbose:
            print(i, direction, tuple(v + 1 for v in state.player), kind,
                  "open" if state.opened else "closed",
                  "misplaced", len(state.crystals - TARGETS))
    return state


if __name__ == "__main__":
    import sys
    result = replay(sys.argv[1], verbose=True)
    print(result)
    print("SOLVED:", result.opened and result.player == EXIT)


==> anc/crystal_symmetry.cpp <==
// Exact D4 symmetry tables for 25-bit masks. No state is discarded.
#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <fstream>
#include <string>
#include <vector>
using B=uint32_t;
int perm[8][25],inverse[8];B tab[8][5][32];
B transform(B b,int s){B out=0;for(int row=0;row<5;row++){out|=tab[s][row][b&31];b>>=5;}return out;}
int main(int argc,char**argv){
 if(argc!=2)return 2;std::string base=argv[1];
 for(int s=0;s<8;s++)for(int p=0;p<25;p++){int r=p/5,c=p%5;if(s>=4)c=4-c;for(int k=0;k<s%4;k++){int rr=c;c=4-r;r=rr;}perm[s][p]=r*5+c;}
 for(int s=0;s<8;s++)for(int t=0;t<8;t++){bool ok=true;for(int p=0;p<25;p++)if(perm[t][perm[s][p]]!=p)ok=false;if(ok)inverse[s]=t;}
 for(int s=0;s<8;s++)for(int row=0;row<5;row++)for(int mask=0;mask<32;mask++)for(int c=0;c<5;c++)if(mask>>c&1)tab[s][row][mask]|=1u<<perm[s][row*5+c];
 std::vector<B>mapping(1u<<25,UINT32_MAX),reps;
 for(B b=0;b<(1u<<25);b++)if(mapping[b]==UINT32_MAX){B id=reps.size();reps.push_back(b);for(int s=0;s<8;s++)mapping[transform(b,s)]=(id<<3)|inverse[s];}
 std::vector<uint8_t>stab(reps.size(),1);for(size_t i=0;i<reps.size();i++)for(int s=1;s<8;s++)if(transform(reps[i],s)==reps[i])stab[i]|=1u<<s;
 std::ofstream m(base+".map",std::ios::binary);m.write((char*)mapping.data(),mapping.size()*sizeof(B));
 std::ofstream r(base+".reps",std::ios::binary);r.write((char*)reps.data(),reps.size()*sizeof(B));
 std::ofstream st(base+".stab",std::ios::binary);st.write((char*)stab.data(),stab.size());
 printf("SYMMETRY_ORBITS %zu\n",reps.size());
}


==> anc/crystal_verify_optimum.py <==
"""Reproduce the full optimality check for the independently replayed route.

Requires Python 3 and clang++ or g++ on macOS/Linux. The full search uses
substantial memory and may take hours. A resource limit is NOT a proof.
Generated tables, logs, and resumable checkpoints are retained in --work-dir
(or a newly created temporary directory). No third-party Python packages.

  python3 crystal_verify_optimum.py
  python3 crystal_verify_optimum.py --check-route-only
"""
from pathlib import Path
import argparse
import hashlib
import json
import re
import shutil
import subprocess
import tempfile
from crystal_rules import replay, EXIT, TARGETS

ROOT = Path(__file__).resolve().parent
SOURCES = ('crystal_symmetry.cpp', 'crystal_oriented_pdb.cpp',
           'crystal_landmark_pdb.cpp', 'crystal_lean_cached_bfs.cpp')
HEADERS = ('crystal_outer_access.hpp', 'crystal_mapped.hpp',
           'crystal_occupancy_codec.hpp')
REPLAY_FILES = ('crystal_rules.py', 'crystal_best_verified.json',
                'crystal_verify_optimum.py')

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--cap', type=int, default=650_000_000)
    parser.add_argument('--work-dir', type=Path)
    parser.add_argument('--check-route-only', action='store_true')
    parser.add_argument('--compile-only', action='store_true')
    args = parser.parse_args()
    route = json.loads((ROOT / 'crystal_best_verified.json').read_text())
    path = route['path']
    state = replay(path, latch=False)
    assert len(path) == route['length']
    assert state.player == EXIT and state.crystals == TARGETS and state.opened
    length = len(path)
    print('VERIFIED_UPPER_BOUND', length, flush=True)
    if args.check_route_only:
        return
    compiler = shutil.which('clang++') or shutil.which('g++')
    if not compiler:
        raise SystemExit('A C++17 compiler is required.')
    work = (args.work_dir or Path(tempfile.mkdtemp(prefix='crystal-proof-'))).resolve()
    work.mkdir(parents=True, exist_ok=True)
    print('PROOF_WORK_DIRECTORY', work, flush=True)
    substitutions = {
        '/private/tmp/crystal_player_pdb': str(work / 'symmetry'),
        '/private/tmp/crystal_oriented_pdb.dist': str(work / 'core.dist'),
        '/private/tmp/crystal_landmark_nw.dist': str(work / 'landmark.dist'),
        '/private/tmp/crystal_encoded_checkpoint.bin': str(work / 'checkpoint.bin'),
    }
    manifest = {name: hashlib.sha256((ROOT / name).read_bytes()).hexdigest()
                for name in SOURCES + HEADERS + REPLAY_FILES}
    (work / 'source_hashes.json').write_text(json.dumps(manifest, indent=2))
    for name in HEADERS:
        shutil.copyfile(ROOT / name, work / name)
    executables = {}
    for name in SOURCES:
        text = (ROOT / name).read_text()
        for old, new in substitutions.items():
            text = text.replace(old, new)
        source = work / name
        source.write_text(text)
        executable = source.with_suffix('')
        subprocess.run([compiler, '-O3', '-std=c++17', str(source),
                        '-o', str(executable)], check=True)
        executables[name] = executable
    if args.compile_only:
        print('PROOF_SOURCES_COMPILED; SEARCH_NOT_RUN')
        return
    for name in SOURCES[:-1]:
        command = [str(executables[name])]
        if name == 'crystal_symmetry.cpp':
            command.append(str(work / 'symmetry'))
        print('GENERATING', name, flush=True)
        with (work / (name + '.log')).open('w') as log:
            subprocess.run(command, stdout=log, stderr=log, check=True)
    command = [str(executables[SOURCES[-1]]), '1', str(length),
               str(args.cap), '', str(work / 'checkpoint.bin')]
    print('EXCLUDING_ROUTES_OF_LENGTH_AT_MOST', length - 1, flush=True)
    with (work / 'search.log').open('w') as log:
        result = subprocess.run(command, stdout=subprocess.PIPE, stderr=log, text=True)
    (work / 'search_result.txt').write_text(result.stdout)
    print(result.stdout, end='')
    pattern = rf'EXHAUSTED_NO_ROUTE_BELOW {length} OCCUPIED_SETS (\d+) REACHED (\d+)'
    match = re.fullmatch(pattern, result.stdout.strip())
    if result.returncode != 1 or match is None:
        raise SystemExit('OPTIMALITY_NOT_VERIFIED: search found a shorter route, '
                         'was interrupted, hit a limit, or failed. Logs and any '
                         f'checkpoint remain in {work}.')
    proof = {'optimal_length': length, 'upper_route_independently_verified': True,
             'all_shorter_routes_excluded': True,
             'occupied_sets': int(match[1]), 'states': int(match[2]),
             'source_hashes': manifest}
    (work / 'verified_optimality.json').write_text(json.dumps(proof, indent=2))
    print('VERIFIED_OPTIMAL_LENGTH', length)

if __name__ == '__main__':
    main()

